Theory of elastic neutrino-electron scattering

Theoretical predictions for elastic neutrino-electron scattering have no hadronic or nuclear uncertainties at leading order making this process an important tool for normalizing neutrino flux. However, the process is subject to large radiative corrections that differ according to experimental conditions. In this paper, we collect new and existing results for total and differential cross sections accompanied by radiation of one photon, $\nu e \to \nu e (\gamma)$. We perform calculations within the Fermi effective theory and provide analytic expressions for the electron energy spectrum and for the total electromagnetic energy spectrum as well as for double- and triple-differential cross sections with respect to electron energy, electron angle, photon energy, and photon angle. We discuss illustrative applications to accelerator-based neutrino experiments and provide the most precise up-to-date values of neutrino-electron scattering cross sections. We present an analysis of theoretical error, which is dominated by the $\sim 0.2 - 0.4\%$ uncertainty of the hadronic correction. We also discuss how searches for new physics can be affected by radiative corrections.

==> anc/neutrino_electron_scattering_energy_spectra_and_total_xsection.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    278818,       7028]
NotebookOptionsPosition[    271774,       6935]
NotebookOutlinePosition[    272111,       6950]
CellTagsIndexPosition[    272068,       6947]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Total cross section \[Sigma](\[Omega]) is given in units ",
  FontSize->24],
 Cell[BoxData[
  RowBox[{
   SuperscriptBox["10", 
    RowBox[{"-", "42"}]], " ", 
   SuperscriptBox["cm", "2"]}]],
  FontSize->24,ExpressionUUID->"3c37af2b-e424-4bdc-acb6-c8c5bdc61190"],
 StyleBox[" as a function of the neutrino energy \[Omega].\nEnergy spectra  ",
  
  FontSize->24],
 Cell[BoxData[
  FormBox[
   FractionBox["d\[Sigma]", "dE"], TraditionalForm]],
  FontSize->24,ExpressionUUID->"8182808e-d2b7-4993-98c2-2292ac488dc5"],
 StyleBox["(X,\[Omega]) are given in units ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "42"}]], " ", 
     SuperscriptBox["cm", "2"], 
     SuperscriptBox["GeV", 
      RowBox[{"-", "1"}]]}]}], TraditionalForm]],
  FontSize->24,ExpressionUUID->"e4db115d-949a-4b72-8d7c-3c2e86622b3c"],
 " ",
 StyleBox["as functions of the neutrino energy \[Omega] and X = 2m (1-",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   StyleBox[
    FractionBox["E", "\[Omega]"],
    FontSize->24], TraditionalForm]],ExpressionUUID->
  "b44a294f-2fa6-4963-a2fb-b4331ba5c50e"],
 StyleBox[").\nm is the electron mass. \nE stands for the electron or \
electromagnetic (sum of electron and photon) energies. \nNLO = 1 for the \
total result. \nNLO = 0 for the tree-level contribution. \nThe script is \
based on arXiv:1907.03379.",
  FontSize->24]
}], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.77383932534673*^9}, {
   3.773839365895095*^9, 3.773839369105088*^9}, {3.7738396062878923`*^9, 
   3.773839629825471*^9}, {3.773839666515938*^9, 3.773839709973669*^9}, {
   3.773839754216071*^9, 3.7738399556715717`*^9}, {3.7738402373441973`*^9, 
   3.7738403149190893`*^9}, {3.773840358347179*^9, 3.7738404438142557`*^9}, {
   3.775667140519878*^9, 3.775667146209091*^9}, {3.7911395309972067`*^9, 
   3.791139572266724*^9}, {3.7911454478611097`*^9, 3.791145490380158*^9}, {
   3.791156962518332*^9, 3.7911570315796947`*^9}, {3.791159181988715*^9, 
   3.791159344523411*^9}, 3.791211426878759*^9, 3.791227227888117*^9, {
   3.791238966895281*^9, 3.791238973078228*^9}, {3.791239749015286*^9, 
   3.79123974927901*^9}, {3.791305368715692*^9, 3.7913053754706993`*^9}, {
   3.791305413417985*^9, 3.791305415360512*^9}, {3.791305448409411*^9, 
   3.79130544869619*^9}, {3.7913054793575087`*^9, 
   3.791305486530449*^9}},ExpressionUUID->"756865e1-f103-482e-8f0e-\
4cc4587eb6f6"],

Cell[TextData[StyleBox["Increase precision of evaluation",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 
  3.773839171965006*^9}},ExpressionUUID->"bfe57d8c-0f4c-4ab8-b294-\
c5a1da79b153"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PreRead", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{
       RowBox[{"s_String", "/;", 
        RowBox[{
         RowBox[{"StringMatchQ", "[", 
          RowBox[{"s", ",", "NumberString"}], "]"}], "&&", 
         RowBox[{
          RowBox[{"Precision", "@", 
           RowBox[{"ToExpression", "@", "s"}]}], "\[Equal]", 
          "MachinePrecision"}]}]}], "\[RuleDelayed]", 
       RowBox[{"s", "<>", "\"\<`120.\>\""}]}]}], "&"}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.748518732769844*^9, 3.7485187327741537`*^9}, {
  3.749923387643717*^9, 3.749923388120782*^9}, {3.749923790358786*^9, 
  3.749923791039804*^9}, {3.7499241317909*^9, 3.749924135102462*^9}, {
  3.7639148410886183`*^9, 3.763914841742066*^9}, {3.791130261446918*^9, 
  3.791130261684669*^9}, {3.7912981803211946`*^9, 3.791298192980241*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"9e01b2a9-b360-43fc-9318-47cb6e2baf0b"],

Cell[TextData[StyleBox["Input parameters at scale \[Mu] = 2 GeV",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.77383932534673*^9}, {
  3.773839365895095*^9, 3.773839369105088*^9}, {3.791303857691461*^9, 
  3.7913038656737537`*^9}},ExpressionUUID->"425123bf-6aef-44a0-b1d7-\
6cb1938f6f4b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]", "=", "2."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nc", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "12"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "8"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]c", "=", "386.15926764"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"me", "=", 
   RowBox[{"SetAccuracy", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "\[Lambda]c"], 
      FractionBox["197.3269788", "1000"]}], ",", "120"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "120"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m\[Mu]", "=", "0.1056583745"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m\[Tau]", "=", "1.77686"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7627913030147953`*^9, 3.762791327306595*^9}, {
   3.762791503250084*^9, 3.762791504122047*^9}, {3.762792810837347*^9, 
   3.7627928272708063`*^9}, {3.7627931619278708`*^9, 
   3.7627931684790087`*^9}, {3.7627960719382677`*^9, 
   3.7627961332860413`*^9}, {3.763208444153049*^9, 3.763208460507678*^9}, {
   3.763208666067143*^9, 3.763208669239264*^9}, {3.763209021462022*^9, 
   3.763209023350936*^9}, {3.763839974149563*^9, 3.763839976314513*^9}, {
   3.7639149754768267`*^9, 3.763914977519649*^9}, {3.763979777098136*^9, 
   3.763979785845605*^9}, 3.770034917618063*^9, {3.770035709621016*^9, 
   3.77003570983113*^9}, 3.770035766236814*^9, 3.7738393768466682`*^9, {
   3.791132351368623*^9, 3.791132377603529*^9}, {3.791132456214167*^9, 
   3.791132477152727*^9}, 3.7911394219423237`*^9, {3.7911398181355247`*^9, 
   3.79113983316407*^9}, {3.7911423766283283`*^9, 3.791142378489482*^9}, 
   3.7911426162545958`*^9, {3.791143078632084*^9, 3.791143115257929*^9}, {
   3.791143156911187*^9, 3.7911431616129503`*^9}, {3.7911436145892057`*^9, 
   3.791143615012384*^9}, {3.791210784572489*^9, 3.7912107893640623`*^9}, {
   3.791303636342449*^9, 3.791303687354494*^9}, {3.791303723058454*^9, 
   3.79130374483891*^9}, {3.791303930463621*^9, 3.791303959292713*^9}, {
   3.791303990178874*^9, 3.791304022994664*^9}, {3.791304074046947*^9, 
   3.791304085525651*^9}, {3.791304171135281*^9, 3.791304184329014*^9}, {
   3.791304261066646*^9, 3.791304303548067*^9}, {3.791304412743483*^9, 
   3.791304434184651*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"da8c5c1c-7a74-46c7-8b09-d35866914d24"],

Cell[TextData[StyleBox["Sec. IIC",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.77383932534673*^9}, {
   3.773839365895095*^9, 3.773839369105088*^9}, {3.791303857691461*^9, 
   3.7913038656737537`*^9}, {3.791304057186314*^9, 3.7913040682944183`*^9}, 
   3.791304107222392*^9, {3.791304256179266*^9, 
   3.791304271705987*^9}},ExpressionUUID->"4a6d775b-9717-49e4-a00e-\
99f9571b8ce8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Qe", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qd", "=", 
   RowBox[{"-", 
    FractionBox["1", "3"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qu", "=", 
   FractionBox["2", "3"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cLl", "=", 
   RowBox[{"2.39818", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cLl\[Mu]", "=", 
   RowBox[{
    RowBox[{"-", "0.90084"}], " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cRl", "=", 
   RowBox[{"0.76911", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cLu", "=", 
   RowBox[{"1.14065", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cRu", "=", 
   RowBox[{
    RowBox[{"-", "0.51173"}], " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cLd", "=", 
   RowBox[{
    RowBox[{"-", "1.41478"}], " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cRd", "=", 
   RowBox[{"0.25617", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.791304188670411*^9, 3.791304216598917*^9}, {
  3.7913042744236603`*^9, 3.791304274864402*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"1d78b13b-cc5b-4501-9482-c6db68f30eec"],

Cell[TextData[StyleBox["Sec. IIIC",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.77383932534673*^9}, {
   3.773839365895095*^9, 3.773839369105088*^9}, {3.791303857691461*^9, 
   3.7913038656737537`*^9}, {3.791304057186314*^9, 3.7913040682944183`*^9}, 
   3.791304107222392*^9, {3.791304256179266*^9, 3.791304271705987*^9}, 
   3.791304315287949*^9},ExpressionUUID->"4265e559-a519-4c33-a5c2-\
868566c8ed7e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pi\[Gamma]\[Gamma]", "=", "3.597"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]3over\[Gamma]\[Gamma]", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->{{3.791304313026507*^9, 3.791304355658615*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"2a706008-d544-4eaa-9ed4-63b3ddb13008"],

Cell[TextData[StyleBox["Sec. VA",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.77383932534673*^9}, {
   3.773839365895095*^9, 3.773839369105088*^9}, {3.791303857691461*^9, 
   3.7913038656737537`*^9}, {3.791304057186314*^9, 3.7913040682944183`*^9}, 
   3.791304107222392*^9},ExpressionUUID->"9ee97670-d2c2-476a-bf8d-\
51a45b3e3906"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   SuperscriptBox["133.309", 
    RowBox[{"-", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]S", "=", "0.3068"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GF", "=", 
   RowBox[{"1.1663787", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "5"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sW2", "=", "0.23122"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mc\[Mu]", "=", 
   FormBox["1.096",
    TraditionalForm]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7913040770500174`*^9, 3.7913041004914513`*^9}, {
  3.791304134185445*^9, 3.791304136808367*^9}, {3.791304220265634*^9, 
  3.791304220521146*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"e64e6c12-1260-4c8b-89ae-e44a7a5efcf9"],

Cell[TextData[StyleBox["Kinematic factors for leading-order scattering and \
for vertex correction, Sec. 3.1",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.7738392183236513`*^9}, {
  3.791139586397216*^9, 3.7911395985119963`*^9}, {3.791139630163932*^9, 
  3.791139633158176*^9}, {3.791239000014181*^9, 
  3.7912390013383493`*^9}},ExpressionUUID->"7b5574f6-fb5b-4f80-af5f-\
353fcaa96d45"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IL0", "[", 
    RowBox[{"m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IR0", "[", 
    RowBox[{"m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], "]"}], ":=", 
   FractionBox[
    SuperscriptBox["\[Omega]p", "2"], 
    SuperscriptBox["\[Omega]", "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ILR0", "[", 
    RowBox[{"m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["m", "\[Omega]"]}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["\[Omega]p", "\[Omega]"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I4", "[", 
    RowBox[{"m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["\[Omega]p", "\[Omega]"]}], ")"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I5", "[", 
    RowBox[{"m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    FractionBox["\[Omega]p", "\[Omega]"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IXX", "[", 
    RowBox[{"m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{"IL0", "[", 
        RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
      RowBox[{"IR0", "[", 
       RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], "+", 
      RowBox[{"2", 
       RowBox[{"ILR0", "[", 
        RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "-", 
      RowBox[{"I4", "[", 
       RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], "-", 
      RowBox[{"2", 
       RowBox[{"I5", "[", 
        RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.762783536423005*^9, 3.762783550572763*^9}, {
   3.76278359017663*^9, 3.7627836337151623`*^9}, 3.762783680151847*^9, {
   3.762818806395617*^9, 3.7628188655544853`*^9}, {3.7628190071292067`*^9, 
   3.762819031738641*^9}, {3.791129731266047*^9, 3.7911297811019897`*^9}, {
   3.7911575943807592`*^9, 3.791157601808291*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"f5bd46da-c90b-4fe1-8c88-e5092802c23b"],

Cell[TextData[StyleBox["Vertex form factors, Sec. 3.1",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839231597212*^9}, {
  3.7911396355426083`*^9, 
  3.791139637610676*^9}},ExpressionUUID->"693baa70-d3f7-4e3b-aed7-\
8c4aa4233503"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{"\[Beta]_", ",", "\[Lambda]_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{" ", "\[Beta]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"\[Beta]", "+", "1"}], 
             RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["m", "\[Lambda]"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Beta]", "2"]}]]}], "8"], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"1", "-", "\[Beta]"}]], "]"}], 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", 
          FractionBox[
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["\[Beta]", "2"]}]]}], 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Beta]", "2"]}]]]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Beta]", "-", "1", "+", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["\[Beta]", "2"]}]]}], 
             RowBox[{"2", "\[Beta]"}]]}], "]"}], "-", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Beta]", "+", "1", "-", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["\[Beta]", "2"]}]]}], 
             RowBox[{"2", "\[Beta]"}]]}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
    "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", "\[Beta]_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[Beta]", "2"]}]], 
     RowBox[{"4", " ", "\[Beta]"}]], " ", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"\[Beta]", "+", "1"}], 
      RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.762793059086833*^9, 3.762793135174199*^9}, {
   3.762795671469337*^9, 3.76279567595144*^9}, {3.762795874257576*^9, 
   3.76279587453485*^9}, {3.762796581025648*^9, 3.762796591821184*^9}, {
   3.762818735704096*^9, 3.762818738326509*^9}, {3.763207846219013*^9, 
   3.763207947299837*^9}, {3.7632080187372637`*^9, 3.763208031228928*^9}, {
   3.763240456888761*^9, 3.763240463021291*^9}, {3.76324094581426*^9, 
   3.763240953848403*^9}, {3.763241608701923*^9, 3.763241741342457*^9}, {
   3.763241820884904*^9, 3.763241879871112*^9}, {3.7632419271008244`*^9, 
   3.7632420386226873`*^9}, {3.763242090608164*^9, 3.7632421215260763`*^9}, {
   3.763242376072522*^9, 3.763242419797799*^9}, {3.763313529113616*^9, 
   3.763313532884948*^9}, {3.7639129545232363`*^9, 3.763912958952072*^9}, {
   3.763913275381084*^9, 3.7639132766732903`*^9}, 3.76391337029529*^9, {
   3.763913671997717*^9, 3.76391368014244*^9}, 3.7639137256431017`*^9, {
   3.7639139607918987`*^9, 3.7639139719117947`*^9}, {3.763914119038319*^9, 
   3.763914143745776*^9}, {3.7639141741246347`*^9, 3.7639141764874697`*^9}, 
   3.7639153220594053`*^9, 3.763915621612146*^9, 3.763919726490447*^9, 
   3.7639198648120403`*^9, {3.763950172714005*^9, 3.763950175929778*^9}, {
   3.773839240425705*^9, 3.77383924078183*^9}, {3.775667335085039*^9, 
   3.775667335308094*^9}, 3.79113056945266*^9, {3.791210511477257*^9, 
   3.791210563388694*^9}, {3.791239380844164*^9, 3.791239385077141*^9}, {
   3.791242205209092*^9, 3.791242205644045*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"094efc8d-2e89-493d-8111-c63b44c4f5d4"],

Cell[TextData[StyleBox["Closed fermion-loop contribution, Sec. 3.2",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839248336331*^9}, {
  3.7911396173739843`*^9, 
  3.791139649418229*^9}},ExpressionUUID->"82ff0657-b848-4bfa-b689-\
10e51759c2a7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]", "[", 
    RowBox[{"m_", ",", "Q2_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       SuperscriptBox["m", "2"]], "]"}]}], "+", 
    FractionBox["5", "9"], "-", 
    FractionBox[
     RowBox[{"4", 
      SuperscriptBox["m", "2"]}], 
     RowBox[{"3", "Q2"}]], "+", 
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", 
         SuperscriptBox["m", "2"]}], "Q2"]}], ")"}], 
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"4", 
         SuperscriptBox["m", "2"]}], "Q2"]}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"4", 
            SuperscriptBox["m", "2"]}], "Q2"]}]], "-", "1"}], 
       RowBox[{
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           RowBox[{"4", 
            SuperscriptBox["m", "2"]}], "Q2"]}]], "+", "1"}]], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]0", "[", 
    RowBox[{"m_", ",", "\[Alpha]S_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["\[Mu]", "2"], 
       SuperscriptBox["m", "2"]], "]"}]}], "+", 
    RowBox[{
     FractionBox["\[Alpha]S", "\[Pi]"], 
     FractionBox["1", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          SuperscriptBox["m", "2"]], "]"}]}], "+", 
       FractionBox["13", "12"]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["\[Alpha]S", "\[Pi]"], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["655", "144"], 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       FractionBox["3847", "864"], "-", 
       RowBox[{
        FractionBox["5", "6"], 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["\[Mu]", "2"], 
          SuperscriptBox["m", "2"]], "]"}]}], "-", 
       RowBox[{
        FractionBox["11", "8"], 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Mu]", "2"], 
           SuperscriptBox["m", "2"]], "]"}], "2"]}], "+", 
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["361", "1296"], "-", 
          RowBox[{
           FractionBox["1", "18"], 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["\[Mu]", "2"], 
             SuperscriptBox["m", "2"]], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "12"], 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["\[Mu]", "2"], 
              SuperscriptBox["m", "2"]], "]"}], "2"]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]0r", "[", 
    RowBox[{"m_", ",", "\[Alpha]S_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "3"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox["\[Alpha]S", "\[Pi]"]}], ")"}], 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["\[Mu]", "2"], 
      SuperscriptBox["m", "2"]], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7738401502069283`*^9, 3.773840150416597*^9}, {
  3.7756684059864607`*^9, 3.775668407844802*^9}, {3.791132592250717*^9, 
  3.791132617176256*^9}, {3.7911574571958227`*^9, 3.791157474597193*^9}, {
  3.791157675568174*^9, 3.7911577478203697`*^9}, {3.791157794718864*^9, 
  3.7911577959587517`*^9}, {3.791305593221382*^9, 3.791305619890582*^9}, {
  3.791305709330456*^9, 3.79130571792832*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"21b155f0-8499-483b-aeaf-4188b6751f29"],

Cell[TextData[StyleBox["Soft-photon correction, Sec. 4.8",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839257861391*^9}, {
  3.791139654045697*^9, 
  3.79113967221497*^9}},ExpressionUUID->"ce5ad40a-3128-4aea-b790-\
0f7533258fc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]soft", "[", 
    RowBox[{"\[Beta]_", ",", "\[Lambda]_", ",", "\[Epsilon]_"}], "]"}], ":=", 
   
   RowBox[{
    RowBox[{
     FractionBox["1", "\[Beta]"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"1", "-", "\[Beta]"}], 
          RowBox[{"1", "+", "\[Beta]"}]]}], "]"}], "-", 
       FractionBox[
        SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["2", "\[Beta]"], 
     RowBox[{"(", 
      RowBox[{"\[Beta]", "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]"}], "\[Lambda]"], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", "\[Beta]"}]], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"1", "+", "\[Beta]"}], 
       RowBox[{"1", "-", "\[Beta]"}]], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Log", "[", 
        RowBox[{
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Beta]", "2"]}]], 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Beta]", "2"]}]]}], "]"}]}], ")"}]}], "+", 
    "1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7633103686970387`*^9, 3.7633104751861*^9}, {
   3.763313509626967*^9, 3.763313525143773*^9}, {3.763733086210527*^9, 
   3.76373315956295*^9}, {3.763733192372258*^9, 3.7637331951346083`*^9}, {
   3.763733242716123*^9, 3.763733268917976*^9}, {3.763733307433589*^9, 
   3.7637333100824127`*^9}, {3.7637333941826973`*^9, 3.763733396120595*^9}, 
   3.763733433388524*^9, {3.791210590124201*^9, 3.791210609597165*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"d3dce065-5d40-497e-980f-8b44e9995ba1"],

Cell[TextData[StyleBox["Region 2 and factorizable part of region 1 for \
electron energy spectrum, Sec. 4.8",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839276445529*^9}, {
  3.7911396970073223`*^9, 3.791139700666172*^9}, {3.791242240204589*^9, 
  3.7912422648261013`*^9}},ExpressionUUID->"80670253-1535-43b5-8722-\
66daeee1b619"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]electronspectrumIR2", "[", 
    RowBox[{"\[Beta]_", ",", "m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], 
    "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
       RowBox[{"cos\[Delta]", "=", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], 
            SuperscriptBox["m", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]], "-", 
          SuperscriptBox["\[Omega]p", "2"]}], 
         RowBox[{"2", 
          FractionBox["\[Beta]", "\[Rho]"], "m", " ", "\[Omega]p"}]]}]}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", "\[Beta]"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"\[Rho]", 
               RowBox[{"(", 
                RowBox[{"cos\[Delta]", "+", "1"}], ")"}]}], 
              RowBox[{"4", "\[Beta]"}]], "]"}]}], ")"}], 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"1", "-", "\[Beta]"}], 
            RowBox[{"1", "+", "\[Beta]"}]], "]"}]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"1", "-", "\[Beta]"}], 
            RowBox[{"1", "+", "\[Beta]"}]]}], "]"}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"cos\[Delta]", "-", "1"}], 
            RowBox[{"cos\[Delta]", "+", "1"}]]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox[
             RowBox[{"cos\[Delta]", "-", "1"}], 
             RowBox[{"cos\[Delta]", "+", "1"}]], 
            FractionBox[
             RowBox[{"1", "+", "\[Beta]"}], 
             RowBox[{"1", "-", "\[Beta]"}]]}]}], "]"}], "+", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}]}], "+", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "-", 
         RowBox[{"\[Beta]", " ", "cos\[Delta]"}]}], "\[Rho]"], "]"}], "-", 
      "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]electronspectrumIR1", "[", 
    RowBox[{
    "\[Beta]_", ",", "\[Epsilon]_", ",", "m_", ",", "\[Omega]_", ",", 
     "\[Omega]p_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}], ",", ",", 
       RowBox[{"cos\[Delta]", "=", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], 
            SuperscriptBox["m", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]], "-", 
          SuperscriptBox["\[Omega]p", "2"]}], 
         RowBox[{"2", 
          FractionBox["\[Beta]", "\[Rho]"], "m", " ", "\[Omega]p"}]]}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["2", "\[Beta]"], 
      RowBox[{"(", 
       RowBox[{"\[Beta]", "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Beta]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"\[Beta]", " ", "m", 
         RowBox[{"(", 
          RowBox[{"1", "+", "cos\[Delta]"}], ")"}]}]], "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.76373479373837*^9, 3.763735047228994*^9}, {
   3.7637350868652678`*^9, 3.763735096747593*^9}, {3.7637376549651213`*^9, 
   3.763737742507465*^9}, {3.7637377782787237`*^9, 3.763737814810972*^9}, {
   3.763807262270886*^9, 3.763807362425148*^9}, {3.763807433744486*^9, 
   3.763807433912623*^9}, {3.7638074995891123`*^9, 3.7638075042398043`*^9}, {
   3.7638075348819647`*^9, 3.763807544103938*^9}, {3.7638103091664677`*^9, 
   3.7638103119986553`*^9}, {3.763912325113535*^9, 3.763912325340601*^9}, {
   3.791210684473013*^9, 3.791210694349275*^9}, {3.791211367585477*^9, 
   3.791211367595501*^9}, 3.7912393685125427`*^9, 3.791239436579226*^9, {
   3.791239796201694*^9, 3.791239814539226*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"8942f4d7-78b0-4624-ab88-106e022c2958"],

Cell[TextData[StyleBox["Rest part of electron energy spectrum, App. H",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.773839313971368*^9}, {
  3.7911397065453243`*^9, 
  3.7911397277213993`*^9}},ExpressionUUID->"fc54bb13-a35d-4eec-80d0-\
59bf98a6057f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IRfelectronexact", "[", 
   RowBox[{"\[Beta]_", ",", "m_", ",", "\[Omega]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Rho]", "=", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
      RowBox[{"l0", "=", 
       RowBox[{"m", "+", "\[Omega]", "-", 
        FractionBox["m", "\[Rho]"]}]}]}], "}"}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      SuperscriptBox["\[Omega]", "3"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["m", "2"], 
           RowBox[{"(", 
            RowBox[{"m", "+", 
             RowBox[{"2", "\[Omega]"}]}], ")"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["2", "15"], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["\[Rho]", 
               RowBox[{"1", "+", "\[Beta]"}]]}], ")"}], 
            SuperscriptBox["\[Omega]", "5"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["8", 
                RowBox[{"15", "\[Rho]"}]]}], "+", 
              RowBox[{
               FractionBox["1", "15"], 
               FractionBox[
                RowBox[{"8", "-", "\[Beta]"}], 
                RowBox[{"1", "+", "\[Beta]"}]]}]}], ")"}], "m", " ", 
            SuperscriptBox["\[Omega]", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"113", 
                 SuperscriptBox["\[Beta]", "2"]}], "-", 
                RowBox[{"2", "\[Beta]"}], "-", "133"}], 
               RowBox[{"30", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], "\[Rho]"}]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"143", 
                 SuperscriptBox["\[Beta]", "2"]}], "-", 
                RowBox[{"34", "\[Beta]"}], "-", "133"}], 
               RowBox[{"30", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["\[Omega]", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                 RowBox[{"339", 
                  SuperscriptBox["\[Beta]", "3"]}], "-", 
                 RowBox[{"805", 
                  SuperscriptBox["\[Beta]", "2"]}], "-", 
                 RowBox[{"353", "\[Beta]"}], "+", "851"}], 
                RowBox[{"60", 
                 SuperscriptBox["\[Rho]", "3"]}]]}], "+", 
              FractionBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "760"}], 
                 SuperscriptBox["\[Beta]", "3"]}], "-", 
                RowBox[{"825", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{"778", "\[Beta]"}], "+", "851"}], 
               RowBox[{"60", 
                SuperscriptBox["\[Rho]", "2"], 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}]}]]}], ")"}], 
            SuperscriptBox["m", "3"], 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"\[Beta]", 
                 RowBox[{"(", 
                  RowBox[{"44", "+", 
                   RowBox[{"\[Beta]", 
                    RowBox[{"(", 
                    RowBox[{"433", "-", 
                    RowBox[{"45", "\[Beta]"}]}], ")"}]}]}], ")"}]}], "-", 
                "439"}], 
               RowBox[{"30", 
                SuperscriptBox["\[Rho]", "3"]}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"\[Beta]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "29"}], "+", 
                   RowBox[{"\[Beta]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "730"}], "+", 
                    RowBox[{"9", "\[Beta]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"33", "\[Beta]"}], "+", "3"}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", "439"}], 
               RowBox[{"30", 
                SuperscriptBox["\[Rho]", "4"]}]]}], ")"}], 
            SuperscriptBox["m", "4"], "\[Omega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"270", 
                 SuperscriptBox["\[Beta]", "2"]}], "-", "269"}], 
               RowBox[{"60", 
                SuperscriptBox["\[Rho]", "3"]}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"309", 
                 SuperscriptBox["\[Beta]", "4"]}], "-", 
                RowBox[{"839", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", "538"}], 
               RowBox[{"120", 
                SuperscriptBox["\[Rho]", "4"]}]]}], ")"}], 
            SuperscriptBox["m", "5"]}]}], ")"}]}], ")"}], "+", 
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Omega]", "4"]}], "-", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              FractionBox["1", "\[Rho]"]}], ")"}], "m", " ", 
            SuperscriptBox["\[Omega]", "3"]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"12", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"11", "\[Rho]"}], "-", "16"}], 
             SuperscriptBox["\[Rho]", "2"]], 
            SuperscriptBox["m", "2"], 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"6", 
               SuperscriptBox["\[Beta]", "2"]}], "+", 
              RowBox[{"9", "\[Rho]"}], "-", "10"}], 
             SuperscriptBox["\[Rho]", "2"]], 
            SuperscriptBox["m", "3"], "\[Omega]"}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Beta]", "2"], "+", 
              RowBox[{"2", "\[Rho]"}], "-", "2"}], 
             SuperscriptBox["\[Rho]", "2"]], 
            SuperscriptBox["m", "4"]}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"m", "+", 
             RowBox[{"2", "\[Omega]"}]}], ")"}], "2"]], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          FractionBox[
           RowBox[{"2", "\[Omega]"}], "m"], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            FractionBox["\[Rho]", 
             RowBox[{"1", "+", "\[Beta]"}]], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"2", "\[Omega]"}], "m"]}], ")"}]}]}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["l0", "2"]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"35", " ", "l0", " ", 
              SuperscriptBox["m", "2"]}], "-", 
             RowBox[{"10", 
              SuperscriptBox["l0", "2"], "m"}], "+", 
             RowBox[{"2", 
              SuperscriptBox["l0", "3"]}], "-", 
             RowBox[{"30", 
              SuperscriptBox["m", "3"]}]}], ")"}]}], 
          RowBox[{"15", 
           SuperscriptBox["m", "3"]}]], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          FractionBox[
           RowBox[{"2", "l0"}], "m"], 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", "\[Omega]"}], "m"], "-", 
           FractionBox[
            RowBox[{"1", "+", "\[Beta]"}], "\[Rho]"]}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"2", "+", "\[Beta]"}], "3"]}], 
              FractionBox["\[Rho]", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]]}], "+", 
             RowBox[{
              FractionBox["1", "6"], 
              FractionBox[
               RowBox[{"4", "+", "\[Beta]"}], 
               RowBox[{"1", "+", "\[Beta]"}]]}]}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "\[Omega]", "-", 
              FractionBox["m", "\[Rho]"]}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "-", 
               RowBox[{"5", "\[Beta]"}], "+", "1"}], 
              RowBox[{"3", "\[Rho]", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}]}]], "+", 
             RowBox[{
              FractionBox["1", "6"], 
              RowBox[{"(", 
               FractionBox[
                RowBox[{
                 RowBox[{"7", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{"8", "\[Beta]"}], "-", "2"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]], ")"}]}]}], 
            ")"}], "m", " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", "\[Omega]", "-", 
             FractionBox["m", "\[Rho]"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "23"}], 
                SuperscriptBox["\[Beta]", "3"]}], "+", 
               RowBox[{"14", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"41", "\[Beta]"}], "-", "2"}], 
              RowBox[{"30", "\[Rho]", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "28"}], "\[Beta]", " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"43", 
                SuperscriptBox["\[Beta]", "2"]}], "+", "2"}], 
              RowBox[{"30", 
               SuperscriptBox["\[Rho]", "2"], 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}]}]]}], ")"}], 
           SuperscriptBox["m", "2"]}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"1", "+", "\[Beta]"}], "\[Rho]"]}], 
          RowBox[{
           FractionBox[
            RowBox[{"1", "+", "\[Beta]"}], 
            RowBox[{"1", "-", "\[Beta]"}]], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "+", "\[Beta]"}], "\[Rho]"], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"2", "\[Omega]"}], "m"]}], ")"}]}]}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               RowBox[{"2", "\[Beta]"}]], 
              FractionBox["\[Rho]", 
               RowBox[{"1", "+", "\[Beta]"}]]}], "-", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], 
              RowBox[{"2", "\[Beta]"}]]}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"m", "+", "\[Omega]", "-", 
              FractionBox["m", "\[Rho]"]}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             FractionBox["1", 
              RowBox[{"1", "+", "\[Beta]"}]], "-", 
             FractionBox[
              RowBox[{"2", "-", "\[Beta]"}], 
              RowBox[{"2", "\[Rho]"}]]}], ")"}], "m", " ", 
           RowBox[{"(", 
            RowBox[{"m", "+", "\[Omega]", "-", 
             FractionBox["m", "\[Rho]"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"4", 
                SuperscriptBox["\[Beta]", "3"]}], "+", 
               SuperscriptBox["\[Beta]", "2"], "-", 
               RowBox[{"4", "\[Beta]"}], "+", "2"}], 
              RowBox[{"4", "\[Beta]", " ", 
               SuperscriptBox["\[Rho]", "2"]}]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["\[Beta]", "3"]}], "+", 
               RowBox[{"2", 
                SuperscriptBox["\[Beta]", "2"]}], "+", "\[Beta]", "-", "1"}], 
              
              RowBox[{"2", "\[Beta]", " ", "\[Rho]", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}]}]]}], ")"}], 
           SuperscriptBox["m", "2"]}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l0", "2"], "+", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", "\[Rho]"}], 
              SuperscriptBox["\[Rho]", "2"]], 
             SuperscriptBox["m", "2"]}]}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], "\[Rho]"]}], "]"}], "-", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"2", "\[Omega]"}], "m"]}]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"2", "\[Omega]"}], "m"]}], ")"}], 
              FractionBox["\[Rho]", 
               RowBox[{"1", "+", "\[Beta]"}]]}]}], "]"}], "-", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}], "]"}], ")"}]}]}], ")"}]}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.748448360378517*^9, 3.748448620598034*^9}, {
   3.7484486684468*^9, 3.748448906070553*^9}, {3.748448988654932*^9, 
   3.748449206775852*^9}, {3.7484493535172443`*^9, 3.7484493548882837`*^9}, 
   3.748449450338065*^9, 3.763807758471943*^9, {3.7638381742101107`*^9, 
   3.763838178362134*^9}, {3.7756680873811274`*^9, 3.775668099324168*^9}, {
   3.791130302853032*^9, 3.7911303054278307`*^9}, {3.791211367602614*^9, 
   3.791211367663713*^9}, {3.79121153381456*^9, 3.791211539900284*^9}, 
   3.791299350330476*^9, {3.791299387625409*^9, 3.7912993924311543`*^9}, {
   3.7912994636802187`*^9, 3.7912995158443413`*^9}, {3.7912995871707983`*^9, 
   3.791299588863984*^9}, {3.791299666859631*^9, 3.791299671959569*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"cebcbb53-8018-4321-9d0c-adb1454e8d61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ILfelectronexact", "[", 
   RowBox[{"\[Beta]_", ",", "m_", ",", "\[Omega]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Rho]", "=", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
      RowBox[{"l0", "=", 
       RowBox[{"m", "+", "\[Omega]", "-", 
        FractionBox["m", "\[Rho]"]}]}]}], "}"}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      SuperscriptBox["\[Omega]", "3"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["m", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "15"], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["\[Rho]", 
               RowBox[{"1", "+", "\[Beta]"}]]}], ")"}], 
            SuperscriptBox["\[Omega]", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"3", "-", "\[Beta]"}], 
               RowBox[{"30", "\[Rho]"}]], "-", 
              FractionBox[
               RowBox[{"3", "+", 
                RowBox[{"2", "\[Beta]"}]}], 
               RowBox[{"30", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}]}]]}], ")"}], "m", " ", 
            SuperscriptBox["\[Omega]", "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"7", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{"8", "\[Beta]"}], "-", "23"}], 
               RowBox[{"30", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], "\[Rho]"}]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"15", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{"6", "\[Beta]"}], "-", "23"}], 
               RowBox[{"30", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], 
            SuperscriptBox["m", "2"], 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "20"}], 
                 SuperscriptBox["\[Beta]", "3"]}], "+", 
                RowBox[{"51", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{"38", "\[Beta]"}], "-", "105"}], 
               RowBox[{"60", 
                SuperscriptBox["\[Rho]", "3"]}]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"55", 
                 SuperscriptBox["\[Beta]", "3"]}], "+", 
                RowBox[{"54", 
                 SuperscriptBox["\[Beta]", "2"]}], "-", 
                RowBox[{"82", "\[Beta]"}], "-", "105"}], 
               RowBox[{"60", 
                SuperscriptBox["\[Rho]", "2"], 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}]}]]}], ")"}], 
            SuperscriptBox["m", "3"], "\[Omega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"25", 
                  SuperscriptBox["\[Beta]", "2"]}], "-", "49"}], 
                RowBox[{"60", 
                 SuperscriptBox["\[Rho]", "3"]}]], 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox["1", "\[Rho]"]}], ")"}]}], "-", 
              FractionBox[
               RowBox[{"8", 
                SuperscriptBox["\[Beta]", "2"]}], 
               RowBox[{"15", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], 
            SuperscriptBox["m", "4"]}]}], ")"}]}], ")"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "\[Omega]", 
          RowBox[{"(", 
           RowBox[{"\[Omega]", "-", "m"}], ")"}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          FractionBox[
           RowBox[{"2", "\[Omega]"}], "m"], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            FractionBox["\[Rho]", 
             RowBox[{"1", "+", "\[Beta]"}]], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"2", "\[Omega]"}], "m"]}], ")"}]}]}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", "15"]}], 
           FractionBox[
            SuperscriptBox["\[Omega]", "5"], 
            SuperscriptBox["m", "3"]]}], "+", 
          RowBox[{
           FractionBox["1", "3"], 
           FractionBox[
            SuperscriptBox["\[Omega]", "3"], "m"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"1", "+", 
               RowBox[{"3", 
                SuperscriptBox["\[Beta]", "2"]}]}], 
              RowBox[{"3", 
               SuperscriptBox["\[Rho]", "3"]}]], "-", 
             FractionBox[
              RowBox[{
               RowBox[{"4", 
                SuperscriptBox["\[Beta]", "4"]}], "-", 
               RowBox[{"11", 
                SuperscriptBox["\[Beta]", "2"]}], "+", "7"}], 
              RowBox[{"3", 
               SuperscriptBox["\[Rho]", "4"]}]]}], ")"}], 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["2", 
              SuperscriptBox["\[Rho]", "3"]], "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Beta]", "4"], "-", 
               SuperscriptBox["\[Beta]", "2"], "+", "2"}], 
              SuperscriptBox["\[Rho]", "4"]]}], ")"}], "m", " ", "\[Omega]"}],
           "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{
                RowBox[{"-", "7"}], 
                SuperscriptBox["\[Beta]", "4"]}], "+", 
               RowBox[{"14", 
                SuperscriptBox["\[Beta]", "2"]}], "-", "22"}], 
              RowBox[{"15", 
               SuperscriptBox["\[Rho]", "4"]}]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"15", 
                SuperscriptBox["\[Beta]", "4"]}], "-", 
               RowBox[{"25", 
                SuperscriptBox["\[Beta]", "2"]}], "+", "22"}], 
              RowBox[{"15", 
               SuperscriptBox["\[Rho]", "5"]}]]}], ")"}], 
           SuperscriptBox["m", "2"]}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          FractionBox[
           RowBox[{"2", "l0"}], "m"], 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", "\[Omega]"}], "m"], "-", 
           FractionBox[
            RowBox[{"1", "+", "\[Beta]"}], "\[Rho]"]}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"2", "+", "\[Beta]"}], "3"]}], 
              FractionBox["\[Rho]", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]]}], "+", 
             RowBox[{
              FractionBox["1", "6"], 
              FractionBox[
               RowBox[{"4", "+", "\[Beta]"}], 
               RowBox[{"1", "+", "\[Beta]"}]]}]}], ")"}], 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Beta]", "-", 
               SuperscriptBox["\[Rho]", "2"]}], 
              RowBox[{"\[Rho]", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Beta]"}], ")"}]}]], "+", 
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["1", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]]}], ")"}]}]}], 
            ")"}], "m", " ", "\[Omega]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{
                 RowBox[{"17", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{"36", "\[Beta]"}], "+", "22"}], 
                RowBox[{"30", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Beta]"}], ")"}], "3"]}]]}], 
              "\[Rho]"}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"14", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"43", "\[Beta]"}], "+", "44"}], 
              RowBox[{"60", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Beta]"}], ")"}], "2"]}]]}], ")"}], 
           SuperscriptBox["m", "2"]}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"1", "+", "\[Beta]"}], "\[Rho]"]}], 
          RowBox[{
           FractionBox[
            RowBox[{"1", "+", "\[Beta]"}], 
            RowBox[{"1", "-", "\[Beta]"}]], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "+", "\[Beta]"}], "\[Rho]"], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"2", "\[Omega]"}], "m"]}], ")"}]}]}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               RowBox[{"2", "\[Beta]"}]], 
              FractionBox["\[Rho]", 
               RowBox[{"1", "+", "\[Beta]"}]]}], "-", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], 
              RowBox[{"2", "\[Beta]"}]]}], ")"}], 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            FractionBox["\[Beta]", 
             RowBox[{"2", "\[Rho]"}]], ")"}], "m", " ", "\[Omega]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            FractionBox[
             RowBox[{"1", "-", "\[Rho]"}], 
             RowBox[{"2", "\[Beta]"}]], ")"}], 
           SuperscriptBox["m", "2"]}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox["m", "2"], "2"], "+", 
            RowBox[{"2", "m", " ", "\[Omega]"}], "+", 
            SuperscriptBox["\[Omega]", "2"]}], ")"}]}], ")"}], 
        RowBox[{"Re", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], "\[Rho]"]}], "]"}], "-", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", "\[Omega]"}], "m"]}], ")"}]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"2", "\[Omega]"}], "m"]}], ")"}], 
              FractionBox["\[Rho]", 
               RowBox[{"1", "+", "\[Beta]"}]]}]}], "]"}], "-", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], "]"}]}]}], ")"}]}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{
  3.748447580377616*^9, {3.748447613256146*^9, 3.748447958615725*^9}, {
   3.7484479988281927`*^9, 3.748448224847774*^9}, {3.7484482817988243`*^9, 
   3.748448286782029*^9}, 3.748450558397462*^9, {3.7484517898008757`*^9, 
   3.748451944499125*^9}, 3.7484520801416693`*^9, 3.763807754188333*^9, {
   3.763838168648219*^9, 3.763838170865334*^9}, {3.775668083063295*^9, 
   3.7756681080387487`*^9}, 3.791130308281084*^9, {3.7912113676696863`*^9, 
   3.79121136771104*^9}, 3.7912115462186127`*^9, {3.791299333286833*^9, 
   3.7912993404726*^9}, 3.791299542376988*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"3d7d7be2-620c-46ef-bd7e-bee0a86ad065"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ILRfelectronexact", "[", 
   RowBox[{"\[Beta]_", ",", "m_", ",", "\[Omega]_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Rho]", "=", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
      RowBox[{"l0", "=", 
       RowBox[{"m", "+", "\[Omega]", "-", 
        FractionBox["m", "\[Rho]"]}]}]}], "}"}], ",", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Pi]", "2"], 
      SuperscriptBox["\[Omega]", "3"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"2", "l0"}], "+", 
           RowBox[{"9", "m"}]}], "6"], 
         RowBox[{"(", 
          RowBox[{"l0", "-", 
           FractionBox[
            RowBox[{"\[Rho]", " ", "\[Omega]"}], 
            RowBox[{"1", "+", "\[Beta]"}]]}], ")"}]}], ")"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", " ", 
          FractionBox["m", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Beta]", "2"]}]]], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"m", "+", 
                 RowBox[{"2", "\[Omega]"}]}], ")"}], "2"], "-", 
              RowBox[{"m", " ", "\[Omega]"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m", "+", 
                RowBox[{"2", "\[Omega]"}]}], ")"}], 
              FractionBox["m", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Beta]", "2"]}]]]}]]}], ")"}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          FractionBox[
           RowBox[{"2", "\[Omega]"}], "m"], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            FractionBox["\[Rho]", 
             RowBox[{"1", "+", "\[Beta]"}]], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"2", "\[Omega]"}], "m"]}], ")"}]}]}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"3", "l0", " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"3", 
            SuperscriptBox["l0", "2"], "m"}], "-", 
           RowBox[{"2", 
            SuperscriptBox["l0", "3"]}], "+", 
           RowBox[{"3", 
            SuperscriptBox["m", "2"], "\[Omega]"}]}], 
          RowBox[{"3", "m"}]], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          FractionBox[
           RowBox[{"2", "l0"}], "m"], 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", "\[Omega]"}], "m"], "-", 
           FractionBox[
            RowBox[{"1", "+", "\[Beta]"}], "\[Rho]"]}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"14", "+", 
             RowBox[{"5", "\[Beta]"}], "+", 
             RowBox[{"2", " ", 
              FractionBox[
               RowBox[{
                RowBox[{"2", 
                 SuperscriptBox["\[Beta]", "2"]}], "-", 
                RowBox[{"4", "\[Beta]"}], "-", "7"}], "\[Rho]"]}]}], "6"], 
           FractionBox[
            SuperscriptBox["m", "2"], 
            RowBox[{"1", "+", "\[Beta]"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{"1", "-", 
               RowBox[{"2", "\[Rho]"}]}], 
              RowBox[{"1", "+", "\[Beta]"}]]}], ")"}], "m", " ", 
           "\[Omega]"}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"1", "+", "\[Beta]"}], "\[Rho]"]}], 
          RowBox[{
           FractionBox[
            RowBox[{"1", "+", "\[Beta]"}], 
            RowBox[{"1", "-", "\[Beta]"}]], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "+", "\[Beta]"}], "\[Rho]"], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"2", "\[Omega]"}], "m"]}], ")"}]}]}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Beta]"}], ")"}], 
              SuperscriptBox["\[Omega]", "2"]}], "-", 
             RowBox[{"2", "\[Rho]", " ", "m", " ", "\[Omega]"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox["\[Beta]", "2"]}], ")"}], 
              SuperscriptBox["m", "2"]}]}], "\[Beta]"], 
           FractionBox[
            RowBox[{"l0", "-", "\[Omega]"}], "m"]}], "+", 
          RowBox[{"\[Beta]", " ", "m", " ", 
           FractionBox["m", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["\[Beta]", "2"]}]]]}]}], ")"}], 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"1", "+", "\[Beta]"}], 
          RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "m", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "l0"}], "-", "m"}], ")"}]}], ")"}], 
        RowBox[{"Re", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox[
              RowBox[{"1", "+", "\[Beta]"}], "\[Rho]"]}], "]"}], "-", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"2", "\[Omega]"}], "m"]}]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"2", "\[Omega]"}], "m"]}], ")"}], 
              FractionBox["\[Rho]", 
               RowBox[{"1", "+", "\[Beta]"}]]}]}], "]"}], "-", 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}], "]"}]}]}], ")"}]}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{
  3.748446836455842*^9, {3.748446868898552*^9, 3.748447031723043*^9}, {
   3.748447066923636*^9, 3.7484470956092987`*^9}, {3.7484471386391077`*^9, 
   3.748447270371792*^9}, {3.748447308339514*^9, 3.748447412248049*^9}, 
   3.7638077468920403`*^9, {3.763838161229422*^9, 3.7638381652939043`*^9}, {
   3.775668073316618*^9, 3.7756680747698517`*^9}, 3.775668111489723*^9, 
   3.791130311193184*^9, {3.7912113677158957`*^9, 3.7912113677281303`*^9}, 
   3.7912115504294443`*^9, 3.791299346224268*^9, {3.791299448518811*^9, 
   3.791299450461913*^9}, 3.791299546390068*^9, {3.7912997138143883`*^9, 
   3.791299772735531*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"cdd1683d-e1b6-49ac-8615-68d9f9951405"],

Cell[TextData[StyleBox["Region 2 and factorizable part of region 1 for \
electromagnetic energy spectrum, Sec. 4.9",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.7738393046347227`*^9}, {
  3.7911397467595654`*^9, 3.7911397505848503`*^9}, {3.791242275787751*^9, 
  3.791242288899994*^9}},ExpressionUUID->"8dc0660e-88b6-4206-9f9e-\
a77fe4512d05"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]electromagneticspectrumIR2", "[", "\[Beta]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "\[Beta]"]}], 
    RowBox[{"(", 
     RowBox[{"\[Beta]", "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"1", "+", "\[Beta]"}], 
         RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"1", "+", "\[Beta]"}], 
      RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]electromagneticspectrumIR1", "[", 
    RowBox[{"\[Beta]_", ",", "\[Epsilon]_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["2", "\[Beta]"], 
    RowBox[{"(", 
     RowBox[{"\[Beta]", "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"1", "+", "\[Beta]"}], 
         RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{" ", "\[Epsilon]"}], "m"], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.76373479373837*^9, 3.763735047228994*^9}, {
  3.7637350868652678`*^9, 3.763735096747593*^9}, {3.7637376549651213`*^9, 
  3.763737742507465*^9}, {3.7637377782787237`*^9, 3.763737814810972*^9}, {
  3.763807262270886*^9, 3.763807362425148*^9}, {3.763807433744486*^9, 
  3.763807433912623*^9}, {3.7638074995891123`*^9, 3.7638075042398043`*^9}, {
  3.7638075348819647`*^9, 3.763807544103938*^9}, {3.763810163056473*^9, 
  3.763810234280262*^9}, {3.76381032441505*^9, 3.763810326134562*^9}, {
  3.763837575163602*^9, 3.76383759052988*^9}, {3.773839345897299*^9, 
  3.7738393462506437`*^9}, {3.791210653898979*^9, 3.791210659379673*^9}, {
  3.791239152743589*^9, 3.791239153519957*^9}, {3.791239326834828*^9, 
  3.79123933241747*^9}, {3.791239650396472*^9, 3.791239650604748*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"c43d55e0-6009-40f9-bb32-cb59732f35cd"],

Cell[TextData[StyleBox["Rest part of electromagnetic energy spectrum below \
electron endpoint, App. I",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.77383932534673*^9}, {
  3.791139775043528*^9, 3.791139786241156*^9}, {3.791304635483169*^9, 
  3.79130466840035*^9}},ExpressionUUID->"f3f2f5ea-3559-4675-8652-\
228ad7514716"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]fgamma", "[", "\[Beta]_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]", "=", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", "\[Beta]"}]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"1", "-", "\[Beta]"}], 
         RowBox[{"1", "+", "\[Beta]"}]], "]"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["\[Rho]", 
            FractionBox["17", "2"]], 
           RowBox[{"4", 
            SuperscriptBox["\[Beta]", "4"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Beta]"}], ")"}], 
             FractionBox["9", "2"]]}]], "]"}]}], ")"}]}], "-", "1", "-", 
      RowBox[{"2", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"1", "-", "\[Rho]"}], "\[Rho]"], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "\[Beta]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", 
            FractionBox[
             SuperscriptBox["\[Rho]", "3"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Beta]"}], ")"}], "3"]]}]}], "]"}], "+", 
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"1", "-", "\[Beta]"}], 
             RowBox[{"1", "+", "\[Beta]"}]]}], "]"}]}], "-", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox["\[Rho]", 
            RowBox[{"1", "+", "\[Beta]"}]]}], "]"}], "+", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "6"]}], ")"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7756675771489363`*^9, 3.775667577321497*^9}, {
   3.775667641388419*^9, 3.775667725447541*^9}, {3.775667763092062*^9, 
   3.775667829287352*^9}, {3.775667934922021*^9, 3.7756679380263977`*^9}, 
   3.791131972387372*^9, {3.791211367733408*^9, 3.791211367759283*^9}, {
   3.7912392566834793`*^9, 3.791239260905596*^9}, {3.7913046428278427`*^9, 
   3.791304643301798*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"6c929267-6181-4311-9600-7dc7874fbbf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ILfelectromagneticexact", "[", 
    RowBox[{"\[Beta]_", ",", "m_", ",", "\[Omega]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Rho]", "=", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], 
       SuperscriptBox["\[Omega]", "3"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Beta]", "4"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "-", "15"}], ")"}]}], 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "-", "3"}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{"\[Rho]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", "21"}], ")"}]}], 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "-", "3"}], ")"}]}]]}], 
            ")"}], 
           SuperscriptBox["\[Omega]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]", "4"]}]}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", "73"}], 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "4"]}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", "12"}]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"23", " ", 
                SuperscriptBox["\[Beta]", "4"]}], "+", 
               RowBox[{"34", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "-", "73"}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Rho]", "3"], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", "3"}], ")"}]}]]}], 
            ")"}], "m", " ", "\[Omega]"}], " ", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"15", " ", 
                SuperscriptBox["\[Beta]", "4"]}], "-", 
               RowBox[{"166", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", "163"}], 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Rho]", "4"]}]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"85", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "-", "163"}], 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Rho]", "3"]}]]}], ")"}], 
           SuperscriptBox["m", "2"]}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"\[Beta]", "+", "14"}], 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Beta]"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "3"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[Beta]"}], "-", "1"}], ")"}], " ", 
                "\[Rho]"}], 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Beta]"}], ")"}], "2"], " ", 
                "\[Beta]"}]]}], ")"}], 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "\[Beta]"], "+", 
              FractionBox[
               RowBox[{"55", "-", 
                RowBox[{"\[Beta]", "(", 
                 RowBox[{
                  RowBox[{"17", " ", "\[Beta]"}], "+", "30"}], ")"}]}], 
               RowBox[{"16", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Beta]"}], ")"}], "2"], " "}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "4"}], ")"}], " ", "\[Beta]"}], 
                  "-", "2"}], ")"}], " ", "\[Rho]"}], 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Beta]"}], ")"}], "2"], " ", 
                "\[Beta]"}]]}], ")"}], "m", " ", "\[Omega]"}], " ", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"23", "-", 
                    RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", 
                   RowBox[{"\[Beta]", "(", 
                    RowBox[{"\[Beta]", "+", "1"}], ")"}]}], "-", "45"}], 
                 ")"}]}], 
               RowBox[{"30", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Beta]"}], ")"}], "3"], " ", 
                "\[Beta]"}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"31", " ", 
                  SuperscriptBox["\[Beta]", "3"]}]}], "-", 
                RowBox[{"88", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{"89", " ", "\[Beta]"}], "+", "180"}], 
               RowBox[{"120", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Beta]"}], ")"}], "2"], " ", 
                "\[Beta]"}]]}], ")"}], 
            SuperscriptBox["m", "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Beta]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", "1"}], 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Rho]", "3"]}]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", "8"}], 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"17", " ", 
                 SuperscriptBox["\[Beta]", "4"]}], "+", 
                RowBox[{"22", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "-", "55"}], 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Rho]", "4"]}]], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], "+", "4"}], ")"}]}], 
               SuperscriptBox["\[Rho]", "3"]]}], ")"}], "m", " ", 
            "\[Omega]"}], " ", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["\[Beta]", "4"]}]}], "-", 
                RowBox[{"85", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", "112"}], 
               RowBox[{"15", " ", 
                SuperscriptBox["\[Rho]", "5"]}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"31", " ", 
                 SuperscriptBox["\[Beta]", "4"]}], "+", 
                RowBox[{"118", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "-", "449"}], 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Rho]", "4"]}]]}], ")"}], 
            SuperscriptBox["m", "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", "-", "\[Rho]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.748502724342532*^9, 3.7485027801517277`*^9}, {
   3.748503114900507*^9, 3.7485031805745163`*^9}, {3.748503214118313*^9, 
   3.748503302074101*^9}, 3.748503738983239*^9, 3.748504139747566*^9, 
   3.7485041752917337`*^9, {3.7485046001508293`*^9, 3.748504612846093*^9}, 
   3.748504902632428*^9, 3.748504952208551*^9, 3.763837727552434*^9, 
   3.7638440474558268`*^9, 3.79113032040858*^9, {3.791211367764106*^9, 
   3.791211367781775*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"5ccff624-f9cd-4c1e-9ced-b745966934f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IRfelectromagneticexact", "[", 
    RowBox[{"\[Beta]_", ",", "m_", ",", "\[Omega]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
       RowBox[{"\[Omega]p", "=", 
        RowBox[{"m", "+", "\[Omega]", "-", 
         FractionBox["m", "\[Rho]"]}]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], 
       SuperscriptBox["\[Omega]", "3"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Beta]", "4"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "-", "15"}], ")"}]}], 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "-", "3"}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{"\[Rho]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", "21"}], ")"}]}], 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "4"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "-", "3"}], ")"}]}]]}], 
            ")"}], 
           SuperscriptBox["\[Omega]p", "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Beta]", "4"]}]}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", "73"}], 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "4"]}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", "12"}]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"23", " ", 
                SuperscriptBox["\[Beta]", "4"]}], "+", 
               RowBox[{"34", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "-", "73"}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Rho]", "3"], 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", "3"}], ")"}]}]]}], 
            ")"}], "m", " ", "\[Omega]p"}], " ", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"15", " ", 
                SuperscriptBox["\[Beta]", "4"]}], "-", 
               RowBox[{"166", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", "163"}], 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Rho]", "4"]}]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"85", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "-", "163"}], 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Rho]", "3"]}]]}], ")"}], 
           SuperscriptBox["m", "2"]}]}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"\[Beta]", "+", "14"}], 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Beta]"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "-", "3"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[Beta]"}], "-", "1"}], ")"}], " ", 
                "\[Rho]"}], 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Beta]"}], ")"}], "2"], " ", 
                "\[Beta]"}]]}], ")"}], 
            SuperscriptBox["\[Omega]p", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", "\[Beta]"], "+", 
              FractionBox[
               RowBox[{"55", "-", 
                RowBox[{"\[Beta]", "(", 
                 RowBox[{
                  RowBox[{"17", " ", "\[Beta]"}], "+", "30"}], ")"}]}], 
               RowBox[{"16", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Beta]"}], ")"}], "2"], " "}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "-", "4"}], ")"}], " ", "\[Beta]"}], 
                  "-", "2"}], ")"}], " ", "\[Rho]"}], 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Beta]"}], ")"}], "2"], " ", 
                "\[Beta]"}]]}], ")"}], "m", " ", "\[Omega]p"}], " ", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"23", "-", 
                    RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", 
                   RowBox[{"\[Beta]", "(", 
                    RowBox[{"\[Beta]", "+", "1"}], ")"}]}], "-", "45"}], 
                 ")"}]}], 
               RowBox[{"30", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Beta]"}], ")"}], "3"], " ", 
                "\[Beta]"}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"31", " ", 
                  SuperscriptBox["\[Beta]", "3"]}]}], "-", 
                RowBox[{"88", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{"89", " ", "\[Beta]"}], "+", "180"}], 
               RowBox[{"120", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Beta]"}], ")"}], "2"], " ", 
                "\[Beta]"}]]}], ")"}], 
            SuperscriptBox["m", "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Beta]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", "1"}], 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Rho]", "3"]}]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", "8"}], 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Rho]", "2"]}]]}], ")"}], 
            SuperscriptBox["\[Omega]p", "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"17", " ", 
                 SuperscriptBox["\[Beta]", "4"]}], "+", 
                RowBox[{"22", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "-", "55"}], 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Rho]", "4"]}]], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], "+", "4"}], ")"}]}], 
               SuperscriptBox["\[Rho]", "3"]]}], ")"}], "m", " ", 
            "\[Omega]p"}], " ", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"15", " ", 
                  SuperscriptBox["\[Beta]", "4"]}]}], "-", 
                RowBox[{"85", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", "112"}], 
               RowBox[{"15", " ", 
                SuperscriptBox["\[Rho]", "5"]}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"31", " ", 
                 SuperscriptBox["\[Beta]", "4"]}], "+", 
                RowBox[{"118", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "-", "449"}], 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Rho]", "4"]}]]}], ")"}], 
            SuperscriptBox["m", "2"]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", "-", "\[Rho]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7485034046999407`*^9, 3.748503418885371*^9}, {
   3.74850356990672*^9, 3.748503577747188*^9}, 3.748503744494567*^9, {
   3.7485046270061703`*^9, 3.7485046394006367`*^9}, 3.7485049070266647`*^9, 
   3.7485049559177523`*^9, {3.74850517918535*^9, 3.748505179339116*^9}, {
   3.748505375860712*^9, 3.748505411983362*^9}, {3.763821079086955*^9, 
   3.763821087186593*^9}, {3.763829447245101*^9, 3.7638294495270233`*^9}, {
   3.76383772944314*^9, 3.763837730766078*^9}, 3.7638440415871773`*^9, 
   3.7911303185099382`*^9, {3.791211367786673*^9, 3.791211367807659*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"c06864aa-8839-41b7-a96e-d798986de8f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ILRfelectromagneticexact", "[", 
    RowBox[{"\[Beta]_", ",", "m_", ",", "\[Omega]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
       RowBox[{"\[Omega]p", "=", 
        RowBox[{"m", "+", "\[Omega]", "-", 
         FractionBox["m", "\[Rho]"]}]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], 
       SuperscriptBox["\[Omega]", "3"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["\[Rho]", 
             RowBox[{"2", "-", "\[Rho]"}]]}], 
           FractionBox[
            RowBox[{"2", "\[Omega]", " ", "\[Omega]p"}], 
            SuperscriptBox["m", "2"]]}], "-", 
          FractionBox["1", 
           RowBox[{"3", "\[Rho]"}]], "+", "4"}], ")"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"1", "+", "\[Beta]"}], 
             RowBox[{"2", "\[Beta]"}]], 
            FractionBox[
             RowBox[{"2", "\[Omega]", " ", "\[Omega]p"}], 
             SuperscriptBox["m", "2"]]}], "-", 
           FractionBox["1", 
            RowBox[{"3", 
             SuperscriptBox["\[Beta]", "2"]}]], "+", 
           FractionBox["1", 
            RowBox[{"3", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Beta]"}], ")"}]}]], "+", 
           FractionBox["7", "6"], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"1", "+", "\[Beta]"}], "\[Rho]"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"3", 
                SuperscriptBox["\[Beta]", "2"]}]], "+", 
              FractionBox["7", 
               RowBox[{"6", "\[Beta]"}]], "+", 
              FractionBox["1", "6"]}], ")"}]}]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Beta]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", "\[Omega]", " ", "\[Omega]p"}], 
             SuperscriptBox["m", "2"]]}], "+", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "4"], "-", 
             RowBox[{"5", 
              SuperscriptBox["\[Beta]", "2"]}], "+", "2"}], 
            RowBox[{"3", 
             SuperscriptBox["\[Beta]", "2"], 
             SuperscriptBox["\[Rho]", "2"]}]], "+", 
           FractionBox[
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"3", 
             SuperscriptBox["\[Beta]", "2"], "\[Rho]"}]]}], ")"}], 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", "-", "\[Rho]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}]}]}], ")"}], 
      FractionBox[
       SuperscriptBox["m", "3"], 
       SuperscriptBox["m", "2"]], 
      RowBox[{"(", 
       RowBox[{"\[Omega]p", "-", "\[Omega]"}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.748502804553009*^9, 3.748502826733074*^9}, {
   3.748502857296481*^9, 3.748503022861743*^9}, {3.7638210127516317`*^9, 
   3.763821036066839*^9}, {3.763837732595842*^9, 3.763837734018648*^9}, 
   3.7638440435807533`*^9, 3.791130317519166*^9, {3.791211367811761*^9, 
   3.7912113678205557`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"5ffefbfd-e5c1-441f-b99a-39cc7c4c8412"],

Cell[TextData[StyleBox["Rest part of electromagnetic energy spectrum above \
electron endpoint, App. J",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.77383932534673*^9}, {
  3.791139775043528*^9, 3.791139786241156*^9}, {3.791304635483169*^9, 
  3.7913046733853292`*^9}},ExpressionUUID->"bbcfe7cb-b56a-4ca8-9edb-\
9b3e5785fb80"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]fgamma2", "[", 
    RowBox[{"\[Beta]_", ",", "m_", ",", "\[Omega]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
       RowBox[{"\[Omega]p", "=", 
        RowBox[{"m", "+", "\[Omega]", "-", 
         FractionBox["m", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["\[Beta]", "2"]}]]]}]}]}], "}"}], ",", 
     RowBox[{
      FractionBox["1", "\[Beta]"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], "3"]}], "+", 
        RowBox[{
         FractionBox["7", "8"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"1", "+", "\[Beta]"}], 
            RowBox[{"1", "-", "\[Beta]"}]], "]"}], "2"]}], "+", 
        RowBox[{"2", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", " ", "\[Omega]"}], "m"]}], "]"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Beta]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "-", 
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"1", "+", "\[Beta]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", "-", "\[Rho]"}], 
           RowBox[{"1", "-", "\[Beta]"}]], "]"}]}], "+", 
        RowBox[{"2", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox["\[Rho]", 
            RowBox[{"1", "+", "\[Beta]"}]]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", "-", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", " ", "\[Omega]"}], "m"]}], ")"}]}]}], 
           RowBox[{"\[Rho]", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"2", " ", "\[Omega]"}], "m"]}], ")"}]}]], "]"}], 
         RowBox[{"Log", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "+", "\[Beta]"}], 
            RowBox[{"1", "-", "\[Beta]"}]], 
           FractionBox[
            RowBox[{"1", "+", "\[Beta]", "-", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"2", " ", "\[Omega]"}], "m"]}], ")"}]}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Beta]", "+", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"2", " ", "\[Omega]"}], "m"]}], ")"}]}]}]]}], 
          "]"}]}], "-", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FractionBox[
               RowBox[{"2", " ", "\[Omega]"}], "m"]}], ")"}]}], 
           RowBox[{"1", "+", "\[Beta]"}]]}], "]"}], " ", "-", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{"2", "-", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", " ", "\[Omega]"}], "m"]}], ")"}]}]}], 
           RowBox[{"1", "+", "\[Beta]"}]]}], "]"}], "+", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{"2", "-", "\[Rho]"}], 
           RowBox[{"1", "+", "\[Beta]"}]]}], "]"}], "+", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"2", " ", "\[Omega]"}], "m"]}], ")"}]}], 
             RowBox[{"1", "-", "\[Beta]"}]]}], "]"}], "+", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"2", "-", 
              RowBox[{"\[Rho]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 FractionBox[
                  RowBox[{"2", " ", "\[Omega]"}], "m"]}], ")"}]}]}], 
             RowBox[{"1", "-", "\[Beta]"}]]}], "]"}], "-", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            FractionBox[
             RowBox[{"2", "-", "\[Rho]"}], 
             RowBox[{"1", "-", "\[Beta]"}]]}], "]"}]}], "]"}], "+", 
        RowBox[{"2", " ", "\[Beta]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"2", "-", 
             RowBox[{"\[Rho]", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                FractionBox[
                 RowBox[{"2", " ", "\[Omega]"}], "m"]}], ")"}]}]}], 
            RowBox[{"1", "-", "\[Rho]"}]], 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", "\[Omega]", " ", "\[Omega]p"}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]p", "-", "\[Omega]"}], ")"}]}]}], 
            RowBox[{"-", 
             SuperscriptBox["m", "2"]}]]}], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"e7e1b543-1d2b-4a8d-9183-03a28a5e5042"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ax", "[", 
    RowBox[{"m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Omega]", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"30", 
          SuperscriptBox["m", "4"], 
          RowBox[{"(", 
           RowBox[{"m", "+", 
            RowBox[{"2", "\[Omega]"}]}], ")"}]}], 
         RowBox[{"m", "+", 
          RowBox[{"2", "\[Omega]"}], "-", 
          RowBox[{"2", "\[Omega]p"}]}]], "-", 
        FractionBox[
         RowBox[{"15", 
          SuperscriptBox["m", "5"]}], 
         RowBox[{"m", "-", 
          RowBox[{"2", "\[Omega]p"}]}]], "-", 
        RowBox[{"15", 
         SuperscriptBox["m", "4"]}], "+", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"109", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"78", "m", " ", "\[Omega]"}], "+", 
           RowBox[{"2", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], 
         SuperscriptBox["\[Omega]p", "2"]}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"m", "-", 
           RowBox[{"2", "\[Omega]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", 
            SuperscriptBox["m", "2"]}], "+", 
           RowBox[{"4", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}], "\[Omega]p"}]}], 
       ")"}]}], 
     RowBox[{"120", 
      SuperscriptBox["m", "3"]}]], "+", 
    FractionBox[
     RowBox[{"\[Omega]", " ", 
      SuperscriptBox["\[Omega]p", "3"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", "\[Omega]"}], "-", 
        RowBox[{"7", "m"}], "-", 
        RowBox[{"4", "\[Omega]p"}]}], ")"}]}], 
     RowBox[{"5", 
      SuperscriptBox["m", "3"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bL", "[", 
    RowBox[{"m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["\[Omega]", "5"]}], 
     RowBox[{"15", 
      SuperscriptBox["m", "3"]}]], "-", 
    FractionBox[
     SuperscriptBox["\[Omega]", "3"], 
     RowBox[{"3", "m"}]], "-", 
    RowBox[{"2", 
     SuperscriptBox["\[Omega]", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cL", "[", 
    RowBox[{"m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"bL", "[", 
      RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
    FractionBox[
     SuperscriptBox["m", "2"], "60"], "-", 
    RowBox[{
     FractionBox["9", "8"], "m", " ", "\[Omega]"}], "-", 
    RowBox[{
     FractionBox["11", "3"], 
     SuperscriptBox["\[Omega]", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dL", "[", 
    RowBox[{"m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["m", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", 
          SuperscriptBox["\[Omega]p", "2"]}], "+", 
         RowBox[{"6", "\[Omega]", " ", "\[Omega]p"}], "-", 
         RowBox[{"5", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"m", 
       RowBox[{"(", 
        RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], "+", 
         RowBox[{"7", "\[Omega]", " ", "\[Omega]p"}], "+", 
         RowBox[{"13", 
          SuperscriptBox["\[Omega]p", "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", 
       SuperscriptBox["\[Omega]p", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}], "2"]}]}], 
     RowBox[{"3", 
      SuperscriptBox["m", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"2", 
       SuperscriptBox["m", "5"]}], "-", 
      RowBox[{"135", 
       SuperscriptBox["m", "4"], "\[Omega]"}], "-", 
      RowBox[{"16", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}], "3"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], "+", 
         RowBox[{"3", "\[Omega]", " ", "\[Omega]p"}], "+", 
         RowBox[{"6", 
          SuperscriptBox["\[Omega]p", "2"]}]}], ")"}]}]}], 
     RowBox[{"120", 
      SuperscriptBox["m", "3"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"axLR", "[", 
    RowBox[{"m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"4", "\[Omega]", " ", "\[Omega]p", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Omega]", "-", "\[Omega]p", "-", 
          RowBox[{"3", "m"}]}], ")"}], "2"], "-", 
       RowBox[{"13", 
        SuperscriptBox["m", "2"]}]}], ")"}]}], 
    RowBox[{"3", "m", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"m", "+", "\[Omega]", "-", "\[Omega]p"}], ")"}]}], "-", 
       "m"}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bLR", "[", 
    RowBox[{"m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], "]"}], ":=", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Omega]", "3"], 
       RowBox[{"3", "m"}]], "-", 
      RowBox[{"m", " ", "\[Omega]p"}], "-", 
      SuperscriptBox["\[Omega]", "2"], "+", 
      RowBox[{"\[Omega]", " ", "\[Omega]p"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cLR", "[", 
    RowBox[{"m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["m", "2"]}], "3"], "-", 
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["\[Omega]", "3"]}], 
     RowBox[{"3", "m"}]], "+", 
    RowBox[{"m", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "\[Omega]"}], "-", "\[Omega]p"}], ")"}]}], "+", 
    RowBox[{"2", "\[Omega]", 
     RowBox[{"(", 
      RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dLR", "[", 
    RowBox[{"m_", ",", "\[Omega]_", ",", "\[Omega]p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"cLR", "[", 
     RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], "+", 
    RowBox[{
     FractionBox["2", "3"], "\[Omega]p", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Omega]p", "2"], "m"], "-", 
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"m", "+", "\[Omega]", "-", "\[Omega]p"}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ILfelectromagneticexact2", "[", 
    RowBox[{"\[Beta]_", ",", "m_", ",", "\[Omega]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
       RowBox[{"\[Omega]p", "=", 
        RowBox[{"m", "+", "\[Omega]", "-", 
         FractionBox["m", "\[Rho]"]}]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], 
       SuperscriptBox["\[Omega]", "3"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ax", "[", 
         RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], "+", 
        RowBox[{
         RowBox[{"bL", "[", 
          RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", "-", 
            RowBox[{"\[Rho]", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", "\[Omega]"}], "m"]}], ")"}]}]}], "\[Rho]"], 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"cL", "[", 
          RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", "\[Omega]"}], "m"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"dL", "[", 
          RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", "-", 
            RowBox[{"\[Rho]", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", "\[Omega]"}], "m"]}], ")"}]}]}], 
           RowBox[{"2", "-", "\[Rho]"}]], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IRfelectromagneticexact2", "[", 
    RowBox[{"\[Beta]_", ",", "m_", ",", "\[Omega]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
       RowBox[{"\[Omega]p", "=", 
        RowBox[{"m", "+", "\[Omega]", "-", 
         FractionBox["m", "\[Rho]"]}]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], 
       SuperscriptBox["\[Omega]", "3"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ax", "[", 
         RowBox[{"m", ",", 
          RowBox[{"-", "\[Omega]p"}], ",", 
          RowBox[{"-", "\[Omega]"}]}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bL", "[", 
            RowBox[{"m", ",", 
             RowBox[{"-", "\[Omega]p"}], ",", 
             RowBox[{"-", "\[Omega]"}]}], "]"}], "+", 
           RowBox[{"bL", "[", 
            RowBox[{"m", ",", "\[Omega]p", ",", "\[Omega]"}], "]"}], "+", 
           RowBox[{"cL", "[", 
            RowBox[{"m", ",", 
             RowBox[{"-", "\[Omega]p"}], ",", 
             RowBox[{"-", "\[Omega]"}]}], "]"}], "-", 
           RowBox[{"dL", "[", 
            RowBox[{"m", ",", 
             RowBox[{"-", "\[Omega]p"}], ",", 
             RowBox[{"-", "\[Omega]"}]}], "]"}], "+", 
           RowBox[{"2", 
            SuperscriptBox["\[Omega]p", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", "-", 
            RowBox[{"\[Rho]", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", "\[Omega]"}], "m"]}], ")"}]}]}], "\[Rho]"], 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"dL", "[", 
            RowBox[{"m", ",", 
             RowBox[{"-", "\[Omega]p"}], ",", 
             RowBox[{"-", "\[Omega]"}]}], "]"}], "+", 
           FractionBox[
            SuperscriptBox["\[Omega]p", "3"], 
            RowBox[{"3", "m"}]], "-", 
           FractionBox[
            RowBox[{"2", 
             SuperscriptBox["\[Omega]p", "5"]}], 
            RowBox[{"15", 
             SuperscriptBox["m", "3"]}]]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", "\[Omega]"}], "m"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"dL", "[", 
          RowBox[{"m", ",", 
           RowBox[{"-", "\[Omega]p"}], ",", 
           RowBox[{"-", "\[Omega]"}]}], "]"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", "-", 
            RowBox[{"\[Rho]", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", "\[Omega]"}], "m"]}], ")"}]}]}], 
           RowBox[{"2", "-", "\[Rho]"}]], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ILRfelectromagneticexact2", "[", 
    RowBox[{"\[Beta]_", ",", "m_", ",", "\[Omega]_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
       RowBox[{"\[Omega]p", "=", 
        RowBox[{"m", "+", "\[Omega]", "-", 
         FractionBox["m", "\[Rho]"]}]}]}], "}"}], ",", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Pi]", "2"], 
       SuperscriptBox["\[Omega]", "3"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"axLR", "[", 
         RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], "+", 
        RowBox[{
         RowBox[{"bLR", "[", 
          RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", "-", 
            RowBox[{"\[Rho]", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", "\[Omega]"}], "m"]}], ")"}]}]}], "\[Rho]"], 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"cLR", "[", 
          RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", "\[Omega]"}], "m"]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"dLR", "[", 
          RowBox[{"m", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", "-", 
            RowBox[{"\[Rho]", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FractionBox[
                RowBox[{"2", "\[Omega]"}], "m"]}], ")"}]}]}], 
           RowBox[{"2", "-", "\[Rho]"}]], "]"}]}]}], ")"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.750619474855851*^9, 3.750619494881833*^9}, {
   3.750619534065464*^9, 3.750619577859392*^9}, 3.750619620030342*^9, {
   3.763820428971154*^9, 3.763820563630004*^9}, {3.763820606151366*^9, 
   3.763820658064192*^9}, {3.763820764319257*^9, 3.7638207723330936`*^9}, {
   3.76382087643252*^9, 3.7638208803331337`*^9}, {3.763837616353895*^9, 
   3.763837623160309*^9}, {3.7638377371999607`*^9, 3.763837745007519*^9}, {
   3.763844052374688*^9, 3.76384405654939*^9}, {3.791130326561762*^9, 
   3.791130331448769*^9}, {3.791211367825068*^9, 3.7912113678617907`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"042af841-9380-48c8-a8f7-a76c273316e2"],

Cell[TextData[StyleBox["Functions for total cross section, App. K",
 FontSize->24]], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.77383932534673*^9}, {
  3.773839365895095*^9, 3.773839369105088*^9}, {3.791142133152019*^9, 
  3.7911421543743668`*^9}},ExpressionUUID->"2b933e99-d04e-4362-8e4f-\
3e8a4cc9748c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"L2", "[", 
    RowBox[{"R_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", 
          FractionBox["1", 
           SuperscriptBox["R", "2"]]}]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", 
          SuperscriptBox["R", "2"]}]}], "]"}]}], ")"}]}], "-", 
    RowBox[{"Re", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "+", "R"}]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "+", 
          FractionBox["1", "R"]}]}], "]"}]}], ")"}], "]"}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", 
       FractionBox["1", "r"]}]}], "]"}], "+", 
    RowBox[{"2", 
     RowBox[{"Log", "[", "R", "]"}], 
     RowBox[{"Log", "[", "r", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L3", "[", 
    RowBox[{"R_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"1", "-", 
          FractionBox["1", 
           SuperscriptBox["R", "2"]]}]}], "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"1", "-", 
          SuperscriptBox["R", "2"]}]}], "]"}]}], ")"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "R"}]}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          SuperscriptBox["R", "2"]}], "]"}]}]}], ")"}], 
     RowBox[{"Log", "[", "R", "]"}]}], "-", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "r"]}]}], "]"}], 
     RowBox[{"Log", "[", "R", "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", "R", "]"}], "2"], 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    FractionBox[
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       SuperscriptBox["R", "2"]}], "]"}], "4"], "-", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"-", "R"}]}], "]"}], "-", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"-", 
       FractionBox["1", "R"]}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["R", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", "R"}], ")"}]}], "]"}], 
     SuperscriptBox[
      RowBox[{"Log", "[", "R", "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"1", "+", "R"}], 
       RowBox[{"2", 
        SqrtBox["R"]}]], "]"}]}], "-", 
    RowBox[{"Zeta", "[", "3", "]"}], "+", 
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"1", "+", 
            FractionBox["1", "R"]}]}], "]"}], "+", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"1", "+", "R"}]}], "]"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["1", 
          SuperscriptBox["R", "2"]]}], "]"}]}], "-", 
      RowBox[{"4", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fRt", "[", 
    RowBox[{"R_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], 
     SuperscriptBox["r", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "r"}]}], ")"}], 
     RowBox[{"L3", "[", 
      RowBox[{"R", ",", "r"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "3"], "+", 
       RowBox[{"8", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"2", "R"}], "+", 
       FractionBox[
        SuperscriptBox["R", "3"], "3"]}], ")"}], 
     RowBox[{"L2", "[", 
      RowBox[{"R", ",", "r"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "6"], 
     SuperscriptBox["r", "3"], 
     SuperscriptBox[
      RowBox[{"Log", "[", "R", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["17", "9"], "+", 
       RowBox[{"8", "r"}], "-", 
       RowBox[{
        FractionBox["16", "3"], "R"}], "+", 
       FractionBox[
        SuperscriptBox["R", "2"], "3"], "-", 
       RowBox[{
        FractionBox["8", "9"], 
        SuperscriptBox["R", "3"]}]}], ")"}], 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["5", "3"], "-", 
       RowBox[{
        FractionBox["7", "3"], "r"}], "+", 
       RowBox[{
        FractionBox["31", "3"], 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{
        FractionBox["35", "6"], "R"}], "-", 
       RowBox[{
        FractionBox["1", "18"], 
        SuperscriptBox["R", "3"]}]}], ")"}], 
     RowBox[{"Log", "[", "R", "]"}]}], "+", 
    FractionBox["43", "72"], "-", 
    RowBox[{
     FractionBox["7", "6"], "r"}], "+", 
    RowBox[{
     FractionBox["73", "36"], "R"}], "+", 
    RowBox[{
     FractionBox["13", "12"], 
     SuperscriptBox["R", "2"]}], "-", 
    RowBox[{
     FractionBox["11", "8"], 
     SuperscriptBox["R", "3"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fLt", "[", 
    RowBox[{"R_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "R"}], ")"}], 
     RowBox[{"L2", "[", 
      RowBox[{"R", ",", "r"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     SuperscriptBox["r", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", "r"}], ")"}], 
     SuperscriptBox[
      RowBox[{"Log", "[", "R", "]"}], "2"]}], "+", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"1", "-", "R"}], ")"}], 
     RowBox[{"Log", "[", "r", "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["10", "3"], "-", 
       RowBox[{
        FractionBox["1", "2"], "r"}], "+", 
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        FractionBox["3", "2"], "R"}]}], ")"}], 
     RowBox[{"Log", "[", "R", "]"}]}], "+", 
    FractionBox["19", "24"], "-", 
    RowBox[{
     FractionBox["1", "2"], "r"}], "-", 
    RowBox[{
     FractionBox["19", "24"], "R"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fLRt", "[", 
    RowBox[{"R_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], 
     SuperscriptBox["r", "3"], 
     RowBox[{"L3", "[", 
      RowBox[{"R", ",", "r"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "r"}], "-", 
       RowBox[{"4", 
        SuperscriptBox["r", "2"]}], "-", "R", "+", 
       SuperscriptBox["R", "2"]}], ")"}], 
     RowBox[{"L2", "[", 
      RowBox[{"R", ",", "r"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["r", "2"], 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"5", "r"}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"Log", "[", "R", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "r"}], "-", 
       RowBox[{"7", "R"}], "+", 
       RowBox[{"3", 
        SuperscriptBox["R", "2"]}]}], ")"}], 
     RowBox[{"Log", "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", "r"}], "-", 
       RowBox[{"14", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"7", "R"}]}], ")"}], 
     RowBox[{"Log", "[", "R", "]"}]}], "-", 
    RowBox[{"5", "r"}], "+", 
    RowBox[{
     FractionBox["15", "4"], "R"}], "+", 
    RowBox[{
     FractionBox["13", "4"], 
     SuperscriptBox["R", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]L0", "[", 
    RowBox[{
    "m0_", ",", "m_", ",", "\[Omega]_", ",", "R_", ",", "r_", ",", "\[Mu]_"}],
     "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Rl", "=", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           SuperscriptBox["m0", "2"]], 
          FractionBox[
           SuperscriptBox["r", "2"], "R"]}]}]]}], "}"}], ",", 
     RowBox[{
      RowBox[{"\[Omega]", 
       FractionBox[
        RowBox[{"1", "-", "R"}], "3"], 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         SuperscriptBox["m", "2"]], "]"}]}], "-", 
      RowBox[{"\[Omega]", 
       FractionBox["R", 
        RowBox[{"3", "r"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Rl", "3"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"Rl", "+", "1"}], 
            RowBox[{"Rl", "-", "1"}]], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["Rl", "2"]}], "-", 
         FractionBox["2", "3"]}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]R0", "[", 
    RowBox[{
    "m0_", ",", "m_", ",", "\[Omega]_", ",", "R_", ",", "r_", ",", "\[Mu]_"}],
     "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Rl", "=", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           SuperscriptBox["m0", "2"]], 
          FractionBox[
           SuperscriptBox["r", "2"], "R"]}]}]]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[Omega]", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["R", "3"]}], ")"}]}], "9"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         SuperscriptBox["m", "2"]], "]"}]}], "-", 
      RowBox[{"m0", "  ", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Rl", "3"], 
         SuperscriptBox["R", "3"]}], 
        RowBox[{"24", 
         SuperscriptBox["r", "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"3", 
            SuperscriptBox["m0", "2"]}], "+", 
           RowBox[{"15", " ", "m0", " ", "\[Omega]"}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], 
          RowBox[{"3", 
           SuperscriptBox["\[Omega]", "2"]}]], "-", 
         SuperscriptBox["Rl", "2"]}], ")"}], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"Rl", "+", "1"}], 
         RowBox[{"Rl", "-", "1"}]], "]"}]}], "-", 
      RowBox[{"\[Omega]", 
       FractionBox[
        SuperscriptBox["R", "3"], 
        RowBox[{"8", 
         SuperscriptBox["r", "2"]}]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["Rl", "2"], "+", "5"}], 
          RowBox[{"6", "r"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["Rl", "2"], "-", "1"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"Rl", "+", "1"}], 
             RowBox[{"Rl", "-", "1"}]], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", "Rl", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"Rl", "+", "1"}], 
            RowBox[{"Rl", "-", "1"}]], "]"}]}]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"m0", " ", 
        SuperscriptBox["R", "3"], 
        SuperscriptBox["Rl", "4"]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["r", "4"]}]], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["R", "3"], 
        RowBox[{"18", " ", 
         SuperscriptBox["r", "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"6", 
             SuperscriptBox["m0", "2"]}], "+", 
            RowBox[{"39", " ", "m0", " ", "\[Omega]"}], " ", "+", 
            RowBox[{"53", " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], 
           RowBox[{"2", "\[Omega]"}]], 
          SuperscriptBox["Rl", "2"]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["m0", "2"], "-", 
           RowBox[{"10", " ", "m0", " ", "\[Omega]"}], " ", "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], "\[Omega]"]}], ")"}]}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]LR0", "[", 
    RowBox[{
    "m0_", ",", "m_", ",", "\[Omega]_", ",", "R_", ",", "r_", ",", "\[Mu]_"}],
     "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Rl", "=", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", 
          FractionBox[
           SuperscriptBox["m", "2"], 
           SuperscriptBox["m0", "2"]], 
          FractionBox[
           SuperscriptBox["r", "2"], "R"]}]}]]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Omega]"}], " ", 
       FractionBox[
        SuperscriptBox["R", "2"], 
        RowBox[{"3", "r"}]], 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["\[Mu]", "2"], 
         SuperscriptBox["m", "2"]], "]"}]}], "-", 
      RowBox[{"\[Omega]", 
       FractionBox[
        SuperscriptBox["R", "2"], 
        RowBox[{"24", "r"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["Rl", "2"], "-", "1"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"Rl", "+", "1"}], 
             RowBox[{"Rl", "-", "1"}]], "]"}], "2"]}], "+", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["Rl", "2"], "-", "3"}], ")"}], "Rl", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"Rl", "+", "1"}], 
            RowBox[{"Rl", "-", "1"}]], "]"}]}], "+", 
         FractionBox["112", "3"], "-", 
         RowBox[{"20", 
          SuperscriptBox["Rl", "2"]}]}], " ", ")"}]}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.769623637679565*^9, 3.770501131219429*^9, {3.77055392947754*^9, 
   3.770553943860437*^9}, {3.7911454085807753`*^9, 3.791145409799468*^9}, {
   3.791205735886756*^9, 3.791205781443465*^9}, {3.7912059378035593`*^9, 
   3.791205949858536*^9}, {3.7912060269252996`*^9, 3.791206114076033*^9}, {
   3.7912070138553047`*^9, 3.7912070554025183`*^9}, {3.791207088364643*^9, 
   3.791207101171484*^9}, {3.791207159658065*^9, 3.791207218594892*^9}, {
   3.7912394848380413`*^9, 3.791239502986987*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"068f24b1-2135-4cf4-a0f0-4de9f04262b1"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "\[Mu]"], "e"}], "->", 
    RowBox[{
     SubscriptBox["\[Nu]", "\[Mu]"], "e", " ", 
     RowBox[{"(", "\[Gamma]", ")"}]}]}], TraditionalForm]],
  FontSize->24,ExpressionUUID->"615f5837-417c-49fd-9de3-a191f6029581"],
 StyleBox[" cross sections",
  FontSize->24]
}], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.77383932534673*^9}, {
  3.773839365895095*^9, 3.773839369105088*^9}, {3.7738396062878923`*^9, 
  3.773839629825471*^9}},ExpressionUUID->"f677dea6-d923-4f5a-981e-\
ae0ff067a162"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"xsectiontotal\[Nu]\[Mu]", "[", 
    RowBox[{"\[Omega]_", ",", "NLO_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cLe", "=", "cLl"}], ",", 
       RowBox[{"cLe\[Mu]", "=", "cLl\[Mu]"}], ",", 
       RowBox[{"cRe", "=", "cRl"}], ",", 
       RowBox[{"R", "=", 
        FractionBox["me", 
         RowBox[{"me", "+", 
          RowBox[{"2", "\[Omega]"}]}]]}], ",", 
       RowBox[{"r", "=", 
        FractionBox["me", 
         RowBox[{"2", "\[Omega]"}]]}]}], "}"}], ",", 
     RowBox[{
      SuperscriptBox["10", "16"], 
      SuperscriptBox[
       RowBox[{"(", "0.1973269788", ")"}], "2"], 
      FractionBox["me", 
       RowBox[{"4", "\[Pi]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["cLe\[Mu]", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "R"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["cRe", "2"], 
            FractionBox[
             RowBox[{"1", "-", 
              SuperscriptBox["R", "3"]}], "3"]}], "-", 
           RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
            FractionBox[
             RowBox[{" ", 
              SuperscriptBox["R", "2"]}], "r"]}]}], ")"}], "\[Omega]"}], "+", 
        
        RowBox[{
         FractionBox[
          RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["cLe\[Mu]", "2"], 
            RowBox[{"fLt", "[", 
             RowBox[{"R", ",", "r"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["cRe", "2"], 
            RowBox[{"fRt", "[", 
             RowBox[{"R", ",", "r"}], "]"}]}], "+", " ", 
           RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
            RowBox[{"fLRt", "[", 
             RowBox[{"R", ",", "r"}], "]"}]}]}], ")"}], "\[Omega]"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cLe\[Mu]", 
            RowBox[{"(", 
             RowBox[{"1", "-", "R"}], ")"}]}], "+", 
           RowBox[{"cRe", 
            FractionBox[
             RowBox[{"1", "-", 
              SuperscriptBox["R", "3"]}], "3"]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
            FractionBox[
             RowBox[{" ", 
              SuperscriptBox["R", "2"]}], "r"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "sW2", " ", "\[Gamma]3over\[Gamma]\[Gamma]"}]}], 
             ")"}], " ", "Pi\[Gamma]\[Gamma]", " ", "2", 
            SqrtBox["2"], "GF"}], "+", 
           RowBox[{"Nc", 
            RowBox[{"(", 
             RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
            RowBox[{"\[CapitalPi]0r", "[", 
             RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
           RowBox[{"2", "Nc", 
            RowBox[{"(", 
             RowBox[{"cLd", "+", "cRd"}], ")"}], "Qd", " ", 
            RowBox[{"\[CapitalPi]0r", "[", 
             RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
           RowBox[{"Nc", 
            RowBox[{"(", 
             RowBox[{"cRu", "+", "cLu"}], ")"}], "Qu", " ", 
            RowBox[{"\[CapitalPi]0", "[", 
             RowBox[{"mc\[Mu]", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}]}], 
          ")"}], "\[Omega]"}], "+", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], "Qe", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"cLe\[Mu]", " ", 
               RowBox[{"\[CapitalPi]L0", "[", 
                RowBox[{
                "me", ",", "me", ",", "\[Omega]", ",", "R", ",", "r", ",", 
                 "\[Mu]"}], "]"}]}], "+", 
              RowBox[{"cRe", " ", 
               RowBox[{"\[CapitalPi]R0", "[", 
                RowBox[{
                "me", ",", "me", ",", "\[Omega]", ",", "R", ",", "r", ",", 
                 "\[Mu]"}], "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
               RowBox[{"\[CapitalPi]LR0", "[", 
                RowBox[{
                "me", ",", "me", ",", "\[Omega]", ",", "R", ",", "r", ",", 
                 "\[Mu]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cLe", "+", "cRe"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"cLe\[Mu]", " ", 
               RowBox[{"\[CapitalPi]L0", "[", 
                RowBox[{
                "me", ",", "m\[Mu]", ",", "\[Omega]", ",", "R", ",", "r", ",",
                  "\[Mu]"}], "]"}]}], "+", 
              RowBox[{"cRe", " ", 
               RowBox[{"\[CapitalPi]R0", "[", 
                RowBox[{
                "me", ",", "m\[Mu]", ",", "\[Omega]", ",", "R", ",", "r", ",",
                  "\[Mu]"}], "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
               RowBox[{"\[CapitalPi]LR0", "[", 
                RowBox[{
                "me", ",", "m\[Mu]", ",", "\[Omega]", ",", "R", ",", "r", ",",
                  "\[Mu]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"cLe\[Mu]", " ", 
               RowBox[{"\[CapitalPi]L0", "[", 
                RowBox[{
                "me", ",", "m\[Tau]", ",", "\[Omega]", ",", "R", ",", "r", 
                 ",", "\[Mu]"}], "]"}]}], "+", 
              RowBox[{"cRe", " ", 
               RowBox[{"\[CapitalPi]R0", "[", 
                RowBox[{
                "me", ",", "m\[Tau]", ",", "\[Omega]", ",", "R", ",", "r", 
                 ",", "\[Mu]"}], "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
               RowBox[{"\[CapitalPi]LR0", "[", 
                RowBox[{
                "me", ",", "m\[Tau]", ",", "\[Omega]", ",", "R", ",", "r", 
                 ",", "\[Mu]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.791142248681993*^9, 3.7911423656823606`*^9}, {
   3.79114244797784*^9, 3.791142564807733*^9}, {3.791142624938195*^9, 
   3.791142652949216*^9}, {3.7911427098149843`*^9, 3.791142719940003*^9}, {
   3.79114278147399*^9, 3.7911431461227818`*^9}, {3.791143197621758*^9, 
   3.79114320667761*^9}, {3.791143242244853*^9, 3.79114325094921*^9}, {
   3.7911437572469482`*^9, 3.791143758827428*^9}, {3.791144244540493*^9, 
   3.791144255586075*^9}, {3.791144301013116*^9, 3.7911443950725594`*^9}, 
   3.791144567921653*^9, {3.7911446449731607`*^9, 3.791144645898741*^9}, {
   3.7911447214109983`*^9, 3.791144722937531*^9}, {3.791145013583374*^9, 
   3.7911450169880953`*^9}, 3.791157262356741*^9, {3.79115752027641*^9, 
   3.7911575432039948`*^9}, {3.791157776230844*^9, 3.79115778917758*^9}, 
   3.7911581611728487`*^9, 3.791158196272656*^9, {3.791205284564898*^9, 
   3.79120534392408*^9}, {3.79120542615448*^9, 3.7912055686633463`*^9}, {
   3.791205796949018*^9, 3.791205867869001*^9}, {3.7912060216434307`*^9, 
   3.791206021661839*^9}, 3.7912062766103067`*^9, {3.7912063071895723`*^9, 
   3.7912063758284683`*^9}, 3.791206501103078*^9, {3.791206576382893*^9, 
   3.791206581686317*^9}, {3.791206801557268*^9, 3.7912068026234903`*^9}, 
   3.791206836217121*^9, 3.791206877268154*^9, 3.7912072462777767`*^9, {
   3.7912090186501093`*^9, 3.791209027339864*^9}, {3.791239514302215*^9, 
   3.7912395768420486`*^9}, {3.791303634092277*^9, 3.7913036348793697`*^9}, {
   3.7913036963111057`*^9, 3.791303739175766*^9}, 3.7913042417970963`*^9, 
   3.791304346132793*^9, 3.7913044050958014`*^9, 3.7913057475892553`*^9, 
   3.7913057829131804`*^9, {3.791320458263444*^9, 3.791320474225379*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"60a5d47e-4fa4-4d01-ac5d-10d46e7569d7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"EMspectrum\[Nu]\[Mu]", "[", 
    RowBox[{"X_", ",", "\[Omega]_", ",", "NLO_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"EMspectrum\[Nu]\[Mu]", "[", 
     RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cLe", "=", "cLl"}], ",", 
        RowBox[{"cLe\[Mu]", "=", "cLl\[Mu]"}], ",", 
        RowBox[{"cRe", "=", "cRl"}], ",", 
        RowBox[{"Ep", "=", 
         RowBox[{"\[Omega]", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["X", 
             RowBox[{"2", "me"}]]}], ")"}]}]}], ",", 
        RowBox[{"\[Omega]p", "=", 
         RowBox[{"me", "+", "\[Omega]", "-", "Ep"}]}], ",", 
        RowBox[{"\[Beta]", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{
              SuperscriptBox["Ep", "2"], "-", 
              SuperscriptBox["me", "2"]}]], "Ep"], ",", "prec"}], "]"}]}]}], 
       "}"}], ",", 
      RowBox[{
       SuperscriptBox["10", "16"], 
       SuperscriptBox[
        RowBox[{"(", "0.1973269788", ")"}], "2"], 
       FractionBox["me", 
        RowBox[{"4", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"me", "+", 
            FractionBox[
             RowBox[{"2", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"me", "+", 
              RowBox[{"2", "\[Omega]"}]}]], "-", "Ep"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"IL0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"F1", "[", 
                    RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "me"}], "]"}]}],
                   "+", 
                  RowBox[{"\[Delta]soft", "[", 
                   RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "\[Epsilon]"}], 
                   "]"}], "+", 
                  RowBox[{"\[Delta]electromagneticspectrumIR1", "[", 
                   RowBox[{"\[Beta]", ",", "\[Epsilon]", ",", "me"}], "]"}], 
                  "+", 
                  RowBox[{
                  "\[Delta]electromagneticspectrumIR2", "[", "\[Beta]", "]"}],
                   "+", 
                  RowBox[{"\[Delta]fgamma", "[", "\[Beta]", "]"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             RowBox[{"F2", "[", "\[Beta]", "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["cLe\[Mu]", "2"], 
                  RowBox[{"ILR0", "[", 
                   RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}],
                  "+", 
                 RowBox[{
                  SuperscriptBox["cRe", "2"], 
                  RowBox[{"ILR0", "[", 
                   RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}],
                  "+", 
                 RowBox[{"2", "cLe\[Mu]", " ", "cRe", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"IL0", "[", 
                    RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], 
                    "+", 
                    RowBox[{"IR0", "[", 
                    RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], 
                    "]"}]}], ")"}]}]}], ")"}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "2"], 
                RowBox[{"IXX", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"cLe\[Mu]", " ", 
                RowBox[{"IL0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{"cRe", " ", 
                RowBox[{"IR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
                RowBox[{"ILR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "Qe", " ", 
                RowBox[{"\[CapitalPi]", "[", 
                 RowBox[{"me", ",", 
                  RowBox[{"2", "me", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
                  "\[Mu]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cLe", "+", "cRe"}], ")"}], "Qe", " ", 
                RowBox[{"\[CapitalPi]", "[", 
                 RowBox[{"m\[Mu]", ",", 
                  RowBox[{"2", "me", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
                  "\[Mu]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "Qe", " ", 
                RowBox[{"\[CapitalPi]", "[", 
                 RowBox[{"m\[Tau]", ",", 
                  RowBox[{"2", "me", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
                  "\[Mu]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                  "2", "sW2", " ", "\[Gamma]3over\[Gamma]\[Gamma]"}]}], ")"}],
                 " ", "Pi\[Gamma]\[Gamma]", " ", "2", 
                SqrtBox["2"], "GF"}], "+", 
               RowBox[{"Nc", 
                RowBox[{"(", 
                 RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
                RowBox[{"\[CapitalPi]0r", "[", 
                 RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
               RowBox[{"2", "Nc", 
                RowBox[{"(", 
                 RowBox[{"cLd", "+", "cRd"}], ")"}], "Qd", " ", 
                RowBox[{"\[CapitalPi]0r", "[", 
                 RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
               RowBox[{"Nc", 
                RowBox[{"(", 
                 RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
                RowBox[{"\[CapitalPi]0", "[", 
                 RowBox[{"mc\[Mu]", ",", "\[Alpha]S", ",", "\[Mu]"}], 
                 "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             FractionBox["\[Omega]", 
              SuperscriptBox["\[Pi]", "2"]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"ILfelectromagneticexact", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IRfelectromagneticexact", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", " ", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILRfelectromagneticexact", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"Ep", "-", "me", "-", 
            FractionBox[
             RowBox[{"2", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"me", "+", 
              RowBox[{"2", "\[Omega]"}]}]]}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"IL0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
               RowBox[{"\[Delta]fgamma2", "[", 
                RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             FractionBox["\[Omega]", 
              SuperscriptBox["\[Pi]", "2"]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"ILfelectromagneticexact2", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IRfelectromagneticexact2", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", " ", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILRfelectromagneticexact2", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"electronspectrum\[Nu]\[Mu]", "[", 
    RowBox[{"X_", ",", "\[Omega]_", ",", "NLO_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"electronspectrum\[Nu]\[Mu]", "[", 
     RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cLe", "=", "cLl"}], ",", 
        RowBox[{"cLe\[Mu]", "=", "cLl\[Mu]"}], ",", 
        RowBox[{"cRe", "=", "cRl"}], ",", 
        RowBox[{"Ep", "=", 
         RowBox[{"\[Omega]", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["X", 
             RowBox[{"2", "me"}]]}], ")"}]}]}], ",", 
        RowBox[{"\[Omega]p", "=", 
         RowBox[{"me", "+", "\[Omega]", "-", "Ep"}]}], ",", 
        RowBox[{"\[Beta]", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{
              SuperscriptBox["Ep", "2"], "-", 
              SuperscriptBox["me", "2"]}]], "Ep"], ",", "prec"}], "]"}]}]}], 
       "}"}], ",", 
      RowBox[{
       SuperscriptBox["10", "16"], 
       SuperscriptBox[
        RowBox[{"(", "0.1973269788", ")"}], "2"], 
       FractionBox["me", 
        RowBox[{"4", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["cLe\[Mu]", "2"], 
             RowBox[{"IL0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["cRe", "2"], 
             RowBox[{"IR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
             RowBox[{"ILR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"F1", "[", 
                 RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "me"}], "]"}]}], 
               "+", 
               RowBox[{"\[Delta]soft", "[", 
                RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "\[Epsilon]"}], 
                "]"}], "+", 
               RowBox[{"\[Delta]electronspectrumIR1", "[", 
                RowBox[{
                "\[Beta]", ",", "\[Epsilon]", ",", "me", ",", "\[Omega]", ",",
                  "\[Omega]p"}], "]"}], "+", 
               RowBox[{"\[Delta]electronspectrumIR2", "[", 
                RowBox[{
                "\[Beta]", ",", "me", ",", "\[Omega]", ",", "\[Omega]p"}], 
                "]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
          RowBox[{"F2", "[", "\[Beta]", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["cLe\[Mu]", "2"], 
               RowBox[{"ILR0", "[", 
                RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["cRe", "2"], 
               RowBox[{"ILR0", "[", 
                RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
              "+", 
              RowBox[{"2", "cLe\[Mu]", " ", "cRe", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"IL0", "[", 
                  RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], 
                 "+", 
                 RowBox[{"IR0", "[", 
                  RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
                ")"}]}]}], ")"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "2"], 
             RowBox[{"IXX", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"cLe\[Mu]", " ", 
             RowBox[{"IL0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{"cRe", " ", 
             RowBox[{"IR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
             RowBox[{"ILR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "Qe", " ", 
             RowBox[{"\[CapitalPi]", "[", 
              RowBox[{"me", ",", 
               RowBox[{"2", "me", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
               "\[Mu]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cLe", "+", "cRe"}], ")"}], "Qe", " ", 
             RowBox[{"\[CapitalPi]", "[", 
              RowBox[{"m\[Mu]", ",", 
               RowBox[{"2", "me", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
               "\[Mu]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "Qe", " ", 
             RowBox[{"\[CapitalPi]", "[", 
              RowBox[{"m\[Tau]", ",", 
               RowBox[{"2", "me", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
               "\[Mu]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", "sW2", " ", "\[Gamma]3over\[Gamma]\[Gamma]"}]}], 
              ")"}], " ", "Pi\[Gamma]\[Gamma]", " ", "2", 
             SqrtBox["2"], "GF"}], "+", 
            RowBox[{"Nc", 
             RowBox[{"(", 
              RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
             RowBox[{"\[CapitalPi]0r", "[", 
              RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
            RowBox[{"2", "Nc", 
             RowBox[{"(", 
              RowBox[{"cLd", "+", "cRd"}], ")"}], "Qd", " ", 
             RowBox[{"\[CapitalPi]0r", "[", 
              RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
            RowBox[{"Nc", 
             RowBox[{"(", 
              RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
             RowBox[{"\[CapitalPi]0", "[", 
              RowBox[{"mc\[Mu]", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
          FractionBox["\[Omega]", 
           SuperscriptBox["\[Pi]", "2"]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["cLe\[Mu]", "2"], 
             RowBox[{"ILfelectronexact", "[", 
              RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["cRe", "2"], 
             RowBox[{"IRfelectronexact", "[", 
              RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], "+", 
            " ", 
            RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
             RowBox[{"ILRfelectronexact", "[", 
              RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.763809117604541*^9, 3.763809126736874*^9}, {
   3.763810264912513*^9, 3.76381028503633*^9}, {3.763835690995226*^9, 
   3.763835693607584*^9}, 3.76383765592407*^9, {3.763837696971925*^9, 
   3.7638377120022087`*^9}, {3.7638377649718027`*^9, 
   3.7638378097347097`*^9}, {3.763837857472164*^9, 3.7638378664492283`*^9}, {
   3.763838214361271*^9, 3.763838218385141*^9}, {3.763838288987525*^9, 
   3.7638382944757357`*^9}, {3.763838848250318*^9, 3.763838862270809*^9}, {
   3.763839980321993*^9, 3.7638399839852953`*^9}, {3.763843825825942*^9, 
   3.763843846051594*^9}, {3.7638438958405*^9, 3.763843947515842*^9}, {
   3.763904487668234*^9, 3.7639044878388643`*^9}, {3.763904766319132*^9, 
   3.763904775099744*^9}, {3.763905314872411*^9, 3.763905325578364*^9}, {
   3.7639062157391853`*^9, 3.763906236201825*^9}, {3.76390628532588*^9, 
   3.7639062949232817`*^9}, {3.763910725183551*^9, 3.763910725340476*^9}, {
   3.763910848011672*^9, 3.763910910340063*^9}, {3.763918211542548*^9, 
   3.763918214138255*^9}, {3.763918431890383*^9, 3.763918431955785*^9}, {
   3.76391927493779*^9, 3.76391927499984*^9}, {3.763919459422481*^9, 
   3.763919459505206*^9}, {3.763925217246355*^9, 3.763925217317642*^9}, {
   3.763932468901533*^9, 3.763932535433485*^9}, {3.7639325662547283`*^9, 
   3.763932592382317*^9}, {3.763939201287242*^9, 3.7639392150241203`*^9}, {
   3.763950207754327*^9, 3.763950243893619*^9}, {3.763950323022624*^9, 
   3.763950363791342*^9}, 3.763950450972621*^9, {3.763979793942306*^9, 
   3.763979839777939*^9}, {3.7644304818213167`*^9, 3.76443048349133*^9}, {
   3.7644305153151913`*^9, 3.764430754552286*^9}, {3.764430808021661*^9, 
   3.7644308998886547`*^9}, {3.764430948605336*^9, 3.764430995462742*^9}, {
   3.764431064467492*^9, 3.764431115484933*^9}, {3.7644317027647533`*^9, 
   3.764431710271418*^9}, {3.764431815123217*^9, 3.764431829695684*^9}, {
   3.764432060931314*^9, 3.764432084320877*^9}, {3.764432296896922*^9, 
   3.7644323335812817`*^9}, {3.764432370809873*^9, 3.764432375885067*^9}, {
   3.76443262823168*^9, 3.764432628258808*^9}, {3.764432808555781*^9, 
   3.764432819363331*^9}, {3.764442371206091*^9, 3.764442377086378*^9}, {
   3.764443881364834*^9, 3.7644438860913773`*^9}, {3.7645320556591587`*^9, 
   3.764532095757653*^9}, {3.769394836271734*^9, 3.769394836377516*^9}, {
   3.769394961825378*^9, 3.769394961871386*^9}, {3.770034985857657*^9, 
   3.770035043131754*^9}, 3.7700356904630136`*^9, {3.770035899103718*^9, 
   3.770035929718782*^9}, 3.7700360661577578`*^9, {3.7700361010549297`*^9, 
   3.770036101448305*^9}, {3.770059889451276*^9, 3.770059889522553*^9}, {
   3.770059959123357*^9, 3.770059984729916*^9}, 3.77006004049561*^9, {
   3.770080567530854*^9, 3.770080592169029*^9}, {3.7704903546383553`*^9, 
   3.770490378732654*^9}, {3.770490418591509*^9, 3.770490418994227*^9}, {
   3.7705113861072493`*^9, 3.770511474035014*^9}, {3.770511547110057*^9, 
   3.770511548883029*^9}, {3.7705231607636423`*^9, 3.7705231635053577`*^9}, {
   3.770523194844446*^9, 3.770523300188724*^9}, {3.773839384361361*^9, 
   3.773839494078857*^9}, {3.773839568663742*^9, 3.773839593427204*^9}, 
   3.773839663890884*^9, {3.791129995782804*^9, 3.791130099345251*^9}, {
   3.791130205077724*^9, 3.79113021365012*^9}, {3.791130481793026*^9, 
   3.7911304862414913`*^9}, {3.7911321317650433`*^9, 3.791132159041398*^9}, {
   3.791132191229513*^9, 3.791132257552137*^9}, {3.79113233100226*^9, 
   3.7911323362598763`*^9}, {3.7911323969636593`*^9, 3.791132439043982*^9}, 
   3.791132517862792*^9, {3.791132550484865*^9, 3.79113257316325*^9}, {
   3.7911328419049177`*^9, 3.791132851584859*^9}, {3.791141565511366*^9, 
   3.791141784934164*^9}, {3.7911418418293257`*^9, 3.791141854044262*^9}, {
   3.791142395454125*^9, 3.791142408689406*^9}, {3.791143066695386*^9, 
   3.791143066700335*^9}, {3.791143097420328*^9, 3.7911431126239243`*^9}, {
   3.791143144164194*^9, 3.7911431441685553`*^9}, {3.791145019679443*^9, 
   3.791145019973132*^9}, {3.791157254233411*^9, 3.791157258649394*^9}, {
   3.791157416680829*^9, 3.79115741721294*^9}, {3.791157516462138*^9, 
   3.791157543218348*^9}, {3.791157813623663*^9, 3.791157825345254*^9}, {
   3.791158161181922*^9, 3.791158161186043*^9}, {3.79115819628288*^9, 
   3.791158196287754*^9}, {3.791210721520157*^9, 3.79121076166794*^9}, 
   3.791239164203683*^9, 3.791239280998583*^9, 3.79123934769937*^9, {
   3.791239396616379*^9, 3.791239396619677*^9}, 3.79123944986653*^9, 
   3.7912396653623667`*^9, {3.791239885206159*^9, 3.791239911974491*^9}, 
   3.791240029548038*^9, 3.791240062005475*^9, 3.791299209880824*^9, {
   3.7913037130235443`*^9, 3.791303759674806*^9}, {3.7913042376577387`*^9, 
   3.791304237662662*^9}, {3.791304346140139*^9, 3.791304346144577*^9}, {
   3.7913044051015368`*^9, 3.791304405106505*^9}, {3.7913057843564796`*^9, 
   3.791305786156748*^9}, {3.791320455769915*^9, 3.7913204557792597`*^9}, {
   3.791320496982243*^9, 3.7913205154684772`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"d4fa1f8d-c495-4fba-91f6-d3aed0a3c9c0"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Nu]", "_"], "\[Mu]"], "e"}], "->", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Nu]", "_"], "\[Mu]"], "e", " ", 
     RowBox[{"(", "\[Gamma]", ")"}]}]}], TraditionalForm]],
  FontSize->24,ExpressionUUID->"ea5f9826-c4e0-434a-acef-8f32d3806e7c"],
 StyleBox[" cross sections",
  FontSize->24]
}], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.77383932534673*^9}, {
  3.773839365895095*^9, 3.773839369105088*^9}, {3.7738396062878923`*^9, 
  3.773839629825471*^9}, {3.773839666515938*^9, 3.7738396724383583`*^9}, {
  3.773840109865448*^9, 
  3.773840111533543*^9}},ExpressionUUID->"fd276d9a-a83b-4a20-a561-\
e1bd0ea48cc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"xsectiontotalanti\[Nu]\[Mu]", "[", 
    RowBox[{"\[Omega]_", ",", "NLO_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cLe", "=", "cLl"}], ",", 
       RowBox[{"cLe\[Mu]", "=", "cRl"}], ",", 
       RowBox[{"cRe", "=", "cLl\[Mu]"}], ",", 
       RowBox[{"R", "=", 
        FractionBox["me", 
         RowBox[{"me", "+", 
          RowBox[{"2", "\[Omega]"}]}]]}], ",", 
       RowBox[{"r", "=", 
        FractionBox["me", 
         RowBox[{"2", "\[Omega]"}]]}]}], "}"}], ",", 
     RowBox[{
      SuperscriptBox["10", "16"], 
      SuperscriptBox[
       RowBox[{"(", "0.1973269788", ")"}], "2"], 
      FractionBox["me", 
       RowBox[{"4", "\[Pi]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["cLe\[Mu]", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "R"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["cRe", "2"], 
            FractionBox[
             RowBox[{"1", "-", 
              SuperscriptBox["R", "3"]}], "3"]}], "-", 
           RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
            FractionBox[
             RowBox[{" ", 
              SuperscriptBox["R", "2"]}], "r"]}]}], ")"}], "\[Omega]"}], "+", 
        
        RowBox[{
         FractionBox[
          RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["cLe\[Mu]", "2"], 
            RowBox[{"fLt", "[", 
             RowBox[{"R", ",", "r"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["cRe", "2"], 
            RowBox[{"fRt", "[", 
             RowBox[{"R", ",", "r"}], "]"}]}], "+", " ", 
           RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
            RowBox[{"fLRt", "[", 
             RowBox[{"R", ",", "r"}], "]"}]}]}], ")"}], "\[Omega]"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cLe\[Mu]", 
            RowBox[{"(", 
             RowBox[{"1", "-", "R"}], ")"}]}], "+", 
           RowBox[{"cRe", 
            FractionBox[
             RowBox[{"1", "-", 
              SuperscriptBox["R", "3"]}], "3"]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
            FractionBox[
             RowBox[{" ", 
              SuperscriptBox["R", "2"]}], "r"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "sW2", " ", "\[Gamma]3over\[Gamma]\[Gamma]"}]}], 
             ")"}], " ", "Pi\[Gamma]\[Gamma]", " ", "2", 
            SqrtBox["2"], "GF"}], "+", 
           RowBox[{"Nc", 
            RowBox[{"(", 
             RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
            RowBox[{"\[CapitalPi]0r", "[", 
             RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
           RowBox[{"2", "Nc", 
            RowBox[{"(", 
             RowBox[{"cLd", "+", "cRd"}], ")"}], "Qd", " ", 
            RowBox[{"\[CapitalPi]0r", "[", 
             RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
           " ", 
           RowBox[{"Nc", 
            RowBox[{"(", 
             RowBox[{"cRu", "+", "cLu"}], ")"}], "Qu", " ", 
            RowBox[{"\[CapitalPi]0", "[", 
             RowBox[{"mc\[Mu]", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}]}], 
          ")"}], "\[Omega]"}], "+", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], "Qe", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"cLe\[Mu]", " ", 
               RowBox[{"\[CapitalPi]L0", "[", 
                RowBox[{
                "me", ",", "me", ",", "\[Omega]", ",", "R", ",", "r", ",", 
                 "\[Mu]"}], "]"}]}], "+", 
              RowBox[{"cRe", " ", 
               RowBox[{"\[CapitalPi]R0", "[", 
                RowBox[{
                "me", ",", "me", ",", "\[Omega]", ",", "R", ",", "r", ",", 
                 "\[Mu]"}], "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
               RowBox[{"\[CapitalPi]LR0", "[", 
                RowBox[{
                "me", ",", "me", ",", "\[Omega]", ",", "R", ",", "r", ",", 
                 "\[Mu]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cLe", "+", "cLe\[Mu]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"cLe\[Mu]", " ", 
               RowBox[{"\[CapitalPi]L0", "[", 
                RowBox[{
                "me", ",", "m\[Mu]", ",", "\[Omega]", ",", "R", ",", "r", ",",
                  "\[Mu]"}], "]"}]}], "+", 
              RowBox[{"cRe", " ", 
               RowBox[{"\[CapitalPi]R0", "[", 
                RowBox[{
                "me", ",", "m\[Mu]", ",", "\[Omega]", ",", "R", ",", "r", ",",
                  "\[Mu]"}], "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
               RowBox[{"\[CapitalPi]LR0", "[", 
                RowBox[{
                "me", ",", "m\[Mu]", ",", "\[Omega]", ",", "R", ",", "r", ",",
                  "\[Mu]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"cLe\[Mu]", " ", 
               RowBox[{"\[CapitalPi]L0", "[", 
                RowBox[{
                "me", ",", "m\[Tau]", ",", "\[Omega]", ",", "R", ",", "r", 
                 ",", "\[Mu]"}], "]"}]}], "+", 
              RowBox[{"cRe", " ", 
               RowBox[{"\[CapitalPi]R0", "[", 
                RowBox[{
                "me", ",", "m\[Tau]", ",", "\[Omega]", ",", "R", ",", "r", 
                 ",", "\[Mu]"}], "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
               RowBox[{"\[CapitalPi]LR0", "[", 
                RowBox[{
                "me", ",", "m\[Tau]", ",", "\[Omega]", ",", "R", ",", "r", 
                 ",", "\[Mu]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.791142248681993*^9, 3.7911423656823606`*^9}, {
   3.79114244797784*^9, 3.791142564807733*^9}, {3.791142624938195*^9, 
   3.791142652949216*^9}, {3.7911427098149843`*^9, 3.791142719940003*^9}, {
   3.79114278147399*^9, 3.7911431461227818`*^9}, {3.791143197621758*^9, 
   3.79114320667761*^9}, {3.791143242244853*^9, 3.79114325094921*^9}, {
   3.7911432972215147`*^9, 3.79114329780756*^9}, {3.791143370864788*^9, 
   3.7911433964217567`*^9}, {3.791143780706805*^9, 3.791143782037936*^9}, {
   3.791145174560573*^9, 3.791145180556031*^9}, 3.791157250914431*^9, {
   3.791157516470029*^9, 3.791157543222386*^9}, 3.791157825350559*^9, 
   3.791158161192061*^9, 3.791158196295114*^9, {3.791205620811705*^9, 
   3.791205642467663*^9}, {3.791205796952133*^9, 3.791205872258687*^9}, {
   3.791206021670813*^9, 3.791206021687051*^9}, {3.791209048166464*^9, 
   3.791209054649117*^9}, {3.79123951430793*^9, 3.791239576844837*^9}, {
   3.79130371303673*^9, 3.7913037573690243`*^9}, 3.791304237670154*^9, 
   3.791304346148099*^9, 3.7913044051099663`*^9, 3.7913057873754463`*^9, {
   3.7913204558009853`*^9, 3.791320471706519*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"5bda5fad-2658-4e68-9a82-e4cb4bd8ca81"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"EMspectrumanti\[Nu]\[Mu]", "[", 
    RowBox[{"X_", ",", "\[Omega]_", ",", "NLO_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"EMspectrumanti\[Nu]\[Mu]", "[", 
     RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cLe", "=", "cLl"}], ",", 
        RowBox[{"cRe", "=", "cLl\[Mu]"}], ",", 
        RowBox[{"cLe\[Mu]", "=", "cRl"}], ",", 
        RowBox[{"Ep", "=", 
         RowBox[{"\[Omega]", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["X", 
             RowBox[{"2", "me"}]]}], ")"}]}]}], ",", 
        RowBox[{"\[Omega]p", "=", 
         RowBox[{"me", "+", "\[Omega]", "-", "Ep"}]}], ",", 
        RowBox[{"\[Beta]", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{
              SuperscriptBox["Ep", "2"], "-", 
              SuperscriptBox["me", "2"]}]], "Ep"], ",", "prec"}], "]"}]}]}], 
       "}"}], ",", 
      RowBox[{
       SuperscriptBox["10", "16"], 
       SuperscriptBox[
        RowBox[{"(", "0.1973269788", ")"}], "2"], 
       FractionBox["me", 
        RowBox[{"4", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"me", "+", 
            FractionBox[
             RowBox[{"2", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"me", "+", 
              RowBox[{"2", "\[Omega]"}]}]], "-", "Ep"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"IL0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"F1", "[", 
                    RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "me"}], "]"}]}],
                   "+", 
                  RowBox[{"\[Delta]soft", "[", 
                   RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "\[Epsilon]"}], 
                   "]"}], "+", 
                  RowBox[{"\[Delta]electromagneticspectrumIR1", "[", 
                   RowBox[{"\[Beta]", ",", "\[Epsilon]", ",", "me"}], "]"}], 
                  "+", 
                  RowBox[{
                  "\[Delta]electromagneticspectrumIR2", "[", "\[Beta]", "]"}],
                   "+", 
                  RowBox[{"\[Delta]fgamma", "[", "\[Beta]", "]"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             RowBox[{"F2", "[", "\[Beta]", "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["cLe\[Mu]", "2"], 
                  RowBox[{"ILR0", "[", 
                   RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}],
                  "+", 
                 RowBox[{
                  SuperscriptBox["cRe", "2"], 
                  RowBox[{"ILR0", "[", 
                   RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}],
                  "+", 
                 RowBox[{"2", "cLe\[Mu]", " ", "cRe", " ", 
                  RowBox[{"(", " ", 
                   RowBox[{
                    RowBox[{"IL0", "[", 
                    RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], 
                    "+", 
                    RowBox[{"IR0", "[", 
                    RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], 
                    "]"}]}], ")"}]}]}], ")"}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "2"], 
                RowBox[{"IXX", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"cLe\[Mu]", " ", 
                RowBox[{"IL0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{"cRe", " ", 
                RowBox[{"IR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
                RowBox[{"ILR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cRe", "+", "cLe\[Mu]"}], ")"}], "Qe", " ", 
                RowBox[{"\[CapitalPi]", "[", 
                 RowBox[{"me", ",", 
                  RowBox[{"2", "me", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
                  "\[Mu]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cLe\[Mu]", "+", "cLe"}], ")"}], "Qe", " ", 
                RowBox[{"\[CapitalPi]", "[", 
                 RowBox[{"m\[Mu]", ",", 
                  RowBox[{"2", "me", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
                  "\[Mu]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "Qe", " ", 
                RowBox[{"\[CapitalPi]", "[", 
                 RowBox[{"m\[Tau]", ",", 
                  RowBox[{"2", "me", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
                  "\[Mu]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                  "2", "sW2", " ", "\[Gamma]3over\[Gamma]\[Gamma]"}]}], ")"}],
                 " ", "Pi\[Gamma]\[Gamma]", " ", "2", 
                SqrtBox["2"], "GF"}], "+", 
               RowBox[{"Nc", 
                RowBox[{"(", 
                 RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
                RowBox[{"\[CapitalPi]0r", "[", 
                 RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
               RowBox[{"2", "Nc", 
                RowBox[{"(", 
                 RowBox[{"cLd", "+", "cRd"}], ")"}], "Qd", " ", 
                RowBox[{"\[CapitalPi]0r", "[", 
                 RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
               RowBox[{"Nc", 
                RowBox[{"(", 
                 RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
                RowBox[{"\[CapitalPi]0", "[", 
                 RowBox[{"mc\[Mu]", ",", "\[Alpha]S", ",", "\[Mu]"}], 
                 "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             FractionBox["\[Omega]", 
              SuperscriptBox["\[Pi]", "2"]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"ILfelectromagneticexact", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IRfelectromagneticexact", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", " ", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILRfelectromagneticexact", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"Ep", "-", "me", "-", 
            FractionBox[
             RowBox[{"2", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"me", "+", 
              RowBox[{"2", "\[Omega]"}]}]]}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"IL0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
               RowBox[{"\[Delta]fgamma2", "[", 
                RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             FractionBox["\[Omega]", 
              SuperscriptBox["\[Pi]", "2"]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"ILfelectromagneticexact2", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IRfelectromagneticexact2", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", " ", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILRfelectromagneticexact2", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"electronspectrumanti\[Nu]\[Mu]", "[", 
    RowBox[{"X_", ",", "\[Omega]_", ",", "NLO_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"electronspectrumanti\[Nu]\[Mu]", "[", 
     RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cLe", "=", "cLl"}], ",", 
        RowBox[{"cRe", "=", "cLl\[Mu]"}], ",", 
        RowBox[{"cLe\[Mu]", "=", "cRl"}], ",", 
        RowBox[{"Ep", "=", 
         RowBox[{"\[Omega]", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["X", 
             RowBox[{"2", "me"}]]}], ")"}]}]}], ",", 
        RowBox[{"\[Omega]p", "=", 
         RowBox[{"me", "+", "\[Omega]", "-", "Ep"}]}], ",", 
        RowBox[{"\[Beta]", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{
              SuperscriptBox["Ep", "2"], "-", 
              SuperscriptBox["me", "2"]}]], "Ep"], ",", "prec"}], "]"}]}]}], 
       "}"}], ",", 
      RowBox[{
       SuperscriptBox["10", "16"], 
       SuperscriptBox[
        RowBox[{"(", "0.1973269788", ")"}], "2"], 
       FractionBox["me", 
        RowBox[{"4", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["cLe\[Mu]", "2"], 
             RowBox[{"IL0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["cRe", "2"], 
             RowBox[{"IR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
             RowBox[{"ILR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"F1", "[", 
                 RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "me"}], "]"}]}], 
               "+", 
               RowBox[{"\[Delta]soft", "[", 
                RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "\[Epsilon]"}], 
                "]"}], "+", 
               RowBox[{"\[Delta]electronspectrumIR1", "[", 
                RowBox[{
                "\[Beta]", ",", "\[Epsilon]", ",", "me", ",", "\[Omega]", ",",
                  "\[Omega]p"}], "]"}], "+", 
               RowBox[{"\[Delta]electronspectrumIR2", "[", 
                RowBox[{
                "\[Beta]", ",", "me", ",", "\[Omega]", ",", "\[Omega]p"}], 
                "]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
          RowBox[{"F2", "[", "\[Beta]", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["cLe\[Mu]", "2"], 
               RowBox[{"ILR0", "[", 
                RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["cRe", "2"], 
               RowBox[{"ILR0", "[", 
                RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
              "+", 
              RowBox[{"2", "cLe\[Mu]", " ", "cRe", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"IL0", "[", 
                  RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], 
                 "+", 
                 RowBox[{"IR0", "[", 
                  RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
                ")"}]}]}], ")"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "2"], 
             RowBox[{"IXX", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"cLe\[Mu]", " ", 
             RowBox[{"IL0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{"cRe", " ", 
             RowBox[{"IR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
             RowBox[{"ILR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cRe", "+", "cLe\[Mu]"}], ")"}], "Qe", " ", 
             RowBox[{"\[CapitalPi]", "[", 
              RowBox[{"me", ",", 
               RowBox[{"2", "me", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
               "\[Mu]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cLe\[Mu]", "+", "cLe"}], ")"}], "Qe", " ", 
             RowBox[{"\[CapitalPi]", "[", 
              RowBox[{"m\[Mu]", ",", 
               RowBox[{"2", "me", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
               "\[Mu]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "Qe", " ", 
             RowBox[{"\[CapitalPi]", "[", 
              RowBox[{"m\[Tau]", ",", 
               RowBox[{"2", "me", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
               "\[Mu]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", "sW2", " ", "\[Gamma]3over\[Gamma]\[Gamma]"}]}], 
              ")"}], " ", "Pi\[Gamma]\[Gamma]", " ", "2", 
             SqrtBox["2"], "GF"}], "+", 
            RowBox[{"Nc", 
             RowBox[{"(", 
              RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
             RowBox[{"\[CapitalPi]0r", "[", 
              RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
            RowBox[{"2", "Nc", 
             RowBox[{"(", 
              RowBox[{"cLd", "+", "cRd"}], ")"}], "Qd", " ", 
             RowBox[{"\[CapitalPi]0r", "[", 
              RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
            RowBox[{"Nc", 
             RowBox[{"(", 
              RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
             RowBox[{"\[CapitalPi]0", "[", 
              RowBox[{"mc\[Mu]", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
          FractionBox["\[Omega]", 
           SuperscriptBox["\[Pi]", "2"]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["cLe\[Mu]", "2"], 
             RowBox[{"ILfelectronexact", "[", 
              RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["cRe", "2"], 
             RowBox[{"IRfelectronexact", "[", 
              RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], "+", 
            " ", 
            RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
             RowBox[{"ILRfelectronexact", "[", 
              RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7911300051274357`*^9, 3.791130041938849*^9}, {
   3.791130112404875*^9, 3.79113016932507*^9}, {3.7911304704559927`*^9, 
   3.791130478530995*^9}, 3.7911314891981783`*^9, {3.791132177296466*^9, 
   3.7911322419663973`*^9}, {3.7911323196618633`*^9, 
   3.7911323273202972`*^9}, {3.791132396979851*^9, 3.791132435726756*^9}, {
   3.791132564821579*^9, 3.791132564828032*^9}, {3.7911328176646957`*^9, 
   3.791132835846142*^9}, {3.791141565526764*^9, 3.791141758230381*^9}, {
   3.791141841840128*^9, 3.791141850794717*^9}, {3.79114239547475*^9, 
   3.791142408720211*^9}, {3.791143066708112*^9, 3.79114306671317*^9}, {
   3.79114309743211*^9, 3.7911431126367493`*^9}, {3.791143144175027*^9, 
   3.791143144178673*^9}, {3.791157241860474*^9, 3.791157246658732*^9}, {
   3.791157417941884*^9, 3.79115741845297*^9}, {3.791157516476482*^9, 
   3.791157543237998*^9}, {3.791157825365834*^9, 3.79115782537175*^9}, {
   3.791158161200171*^9, 3.7911581612042093`*^9}, {3.791158196311943*^9, 
   3.791158196317359*^9}, {3.7912107215443897`*^9, 3.791210756275991*^9}, 
   3.791239168243784*^9, 3.79123927729467*^9, 3.791239347704446*^9, {
   3.791239396624648*^9, 3.791239396628443*^9}, 3.7912394475949802`*^9, 
   3.791239662346324*^9, {3.79123988264789*^9, 3.791239911977787*^9}, 
   3.791240029555522*^9, 3.79124006201336*^9, 3.7912992098905687`*^9, {
   3.791303713051836*^9, 3.7913037573823566`*^9}, {3.7913042376838903`*^9, 
   3.791304237687628*^9}, {3.791304346155027*^9, 3.7913043461605377`*^9}, {
   3.7913044051179857`*^9, 3.791304405123497*^9}, {3.791304855910598*^9, 
   3.79130487872665*^9}, {3.791305787769264*^9, 3.7913057881021843`*^9}, {
   3.791320455818722*^9, 3.791320455827608*^9}, {3.791320496991004*^9, 
   3.7913205154739428`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"867feb47-72e4-4ce0-9ec8-12485027bd9e"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Nu]", "e"], "e"}], "->", 
    RowBox[{
     SubscriptBox["\[Nu]", "e"], "e", " ", 
     RowBox[{"(", "\[Gamma]", ")"}]}]}], TraditionalForm]],
  FontSize->24,ExpressionUUID->"69c687ed-07b7-48ad-a030-94e2fa310d4e"],
 StyleBox[" cross sections",
  FontSize->24]
}], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.77383932534673*^9}, {
  3.773839365895095*^9, 3.773839369105088*^9}, {3.7738396062878923`*^9, 
  3.773839629825471*^9}, {3.773839666515938*^9, 
  3.773839688514017*^9}},ExpressionUUID->"9b6392a3-cb98-4f64-976e-\
11394c7155f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"xsectiontotal\[Nu]e", "[", 
    RowBox[{"\[Omega]_", ",", "NLO_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cLe", "=", "cLl\[Mu]"}], ",", 
       RowBox[{"cLe\[Mu]", "=", "cLl"}], ",", 
       RowBox[{"cRe", "=", "cRl"}], ",", 
       RowBox[{"R", "=", 
        FractionBox["me", 
         RowBox[{"me", "+", 
          RowBox[{"2", "\[Omega]"}]}]]}], ",", 
       RowBox[{"r", "=", 
        FractionBox["me", 
         RowBox[{"2", "\[Omega]"}]]}]}], "}"}], ",", 
     RowBox[{
      SuperscriptBox["10", "16"], 
      SuperscriptBox[
       RowBox[{"(", "0.1973269788", ")"}], "2"], 
      FractionBox["me", 
       RowBox[{"4", "\[Pi]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["cLe\[Mu]", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "R"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["cRe", "2"], 
            FractionBox[
             RowBox[{"1", "-", 
              SuperscriptBox["R", "3"]}], "3"]}], "-", 
           RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
            FractionBox[
             RowBox[{" ", 
              SuperscriptBox["R", "2"]}], "r"]}]}], ")"}], "\[Omega]"}], "+", 
        
        RowBox[{
         FractionBox[
          RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["cLe\[Mu]", "2"], 
            RowBox[{"fLt", "[", 
             RowBox[{"R", ",", "r"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["cRe", "2"], 
            RowBox[{"fRt", "[", 
             RowBox[{"R", ",", "r"}], "]"}]}], "+", " ", 
           RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
            RowBox[{"fLRt", "[", 
             RowBox[{"R", ",", "r"}], "]"}]}]}], ")"}], "\[Omega]"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cLe\[Mu]", 
            RowBox[{"(", 
             RowBox[{"1", "-", "R"}], ")"}]}], "+", 
           RowBox[{"cRe", 
            FractionBox[
             RowBox[{"1", "-", 
              SuperscriptBox["R", "3"]}], "3"]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
            FractionBox[
             RowBox[{" ", 
              SuperscriptBox["R", "2"]}], "r"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "sW2", " ", "\[Gamma]3over\[Gamma]\[Gamma]"}]}], 
             ")"}], " ", "Pi\[Gamma]\[Gamma]", " ", "2", 
            SqrtBox["2"], "GF"}], "+", 
           RowBox[{"Nc", 
            RowBox[{"(", 
             RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
            RowBox[{"\[CapitalPi]0r", "[", 
             RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
           RowBox[{"2", "Nc", 
            RowBox[{"(", 
             RowBox[{"cLd", "+", "cRd"}], ")"}], "Qd", " ", 
            RowBox[{"\[CapitalPi]0r", "[", 
             RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
           " ", 
           RowBox[{"Nc", 
            RowBox[{"(", 
             RowBox[{"cRu", "+", "cLu"}], ")"}], "Qu", " ", 
            RowBox[{"\[CapitalPi]0", "[", 
             RowBox[{"mc\[Mu]", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}]}], 
          ")"}], "\[Omega]"}], "+", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], "Qe", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"cLe\[Mu]", " ", 
               RowBox[{"\[CapitalPi]L0", "[", 
                RowBox[{
                "me", ",", "me", ",", "\[Omega]", ",", "R", ",", "r", ",", 
                 "\[Mu]"}], "]"}]}], "+", 
              RowBox[{"cRe", " ", 
               RowBox[{"\[CapitalPi]R0", "[", 
                RowBox[{
                "me", ",", "me", ",", "\[Omega]", ",", "R", ",", "r", ",", 
                 "\[Mu]"}], "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
               RowBox[{"\[CapitalPi]LR0", "[", 
                RowBox[{
                "me", ",", "me", ",", "\[Omega]", ",", "R", ",", "r", ",", 
                 "\[Mu]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cLe", "+", "cRe"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"cLe\[Mu]", " ", 
               RowBox[{"\[CapitalPi]L0", "[", 
                RowBox[{
                "me", ",", "m\[Mu]", ",", "\[Omega]", ",", "R", ",", "r", ",",
                  "\[Mu]"}], "]"}]}], "+", 
              RowBox[{"cRe", " ", 
               RowBox[{"\[CapitalPi]R0", "[", 
                RowBox[{
                "me", ",", "m\[Mu]", ",", "\[Omega]", ",", "R", ",", "r", ",",
                  "\[Mu]"}], "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
               RowBox[{"\[CapitalPi]LR0", "[", 
                RowBox[{
                "me", ",", "m\[Mu]", ",", "\[Omega]", ",", "R", ",", "r", ",",
                  "\[Mu]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cLe", "+", "cRe"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"cLe\[Mu]", " ", 
               RowBox[{"\[CapitalPi]L0", "[", 
                RowBox[{
                "me", ",", "m\[Tau]", ",", "\[Omega]", ",", "R", ",", "r", 
                 ",", "\[Mu]"}], "]"}]}], "+", 
              RowBox[{"cRe", " ", 
               RowBox[{"\[CapitalPi]R0", "[", 
                RowBox[{
                "me", ",", "m\[Tau]", ",", "\[Omega]", ",", "R", ",", "r", 
                 ",", "\[Mu]"}], "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
               RowBox[{"\[CapitalPi]LR0", "[", 
                RowBox[{
                "me", ",", "m\[Tau]", ",", "\[Omega]", ",", "R", ",", "r", 
                 ",", "\[Mu]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.791142248681993*^9, 3.7911423656823606`*^9}, {
   3.79114244797784*^9, 3.791142564807733*^9}, {3.791142624938195*^9, 
   3.791142652949216*^9}, {3.7911427098149843`*^9, 3.791142719940003*^9}, {
   3.79114278147399*^9, 3.7911431461227818`*^9}, {3.791143197621758*^9, 
   3.79114320667761*^9}, {3.791143242244853*^9, 3.79114325094921*^9}, {
   3.7911434251664057`*^9, 3.791143425307496*^9}, {3.7911434591754913`*^9, 
   3.791143485114107*^9}, {3.791143788815983*^9, 3.79114379323413*^9}, {
   3.7911451855816107`*^9, 3.7911451913829813`*^9}, 3.7911572364367857`*^9, {
   3.7911575164837437`*^9, 3.791157543241413*^9}, 3.791157825381055*^9, 
   3.791158161210196*^9, 3.7911581963259087`*^9, {3.791205650973627*^9, 
   3.7912056647548943`*^9}, {3.791205796954587*^9, 3.791205877080974*^9}, {
   3.7912060216995277`*^9, 3.791206021715824*^9}, {3.791209063005261*^9, 
   3.791209069633*^9}, {3.79123951431408*^9, 3.791239576847884*^9}, {
   3.7913037130676928`*^9, 3.791303757385997*^9}, 3.791304237695032*^9, 
   3.7913043461644173`*^9, 3.791304405128447*^9, 3.791305788619175*^9, {
   3.7913204558413467`*^9, 3.791320471708827*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"e9068dce-393d-479e-983b-0d9428e2e306"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"EMspectrum\[Nu]e", "[", 
    RowBox[{"X_", ",", "\[Omega]_", ",", "NLO_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"EMspectrum\[Nu]e", "[", 
     RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cLe\[Mu]", "=", "cLl"}], ",", 
        RowBox[{"cLe\[Mu]0", "=", "cLl\[Mu]"}], ",", 
        RowBox[{"cRe", "=", "cRl"}], ",", 
        RowBox[{"Ep", "=", 
         RowBox[{"\[Omega]", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["X", 
             RowBox[{"2", "me"}]]}], ")"}]}]}], ",", 
        RowBox[{"\[Omega]p", "=", 
         RowBox[{"me", "+", "\[Omega]", "-", "Ep"}]}], ",", 
        RowBox[{"\[Beta]", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{
              SuperscriptBox["Ep", "2"], "-", 
              SuperscriptBox["me", "2"]}]], "Ep"], ",", "prec"}], "]"}]}]}], 
       "}"}], ",", 
      RowBox[{
       SuperscriptBox["10", "16"], 
       SuperscriptBox[
        RowBox[{"(", "0.1973269788", ")"}], "2"], 
       FractionBox["me", 
        RowBox[{"4", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"me", "+", 
            FractionBox[
             RowBox[{"2", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"me", "+", 
              RowBox[{"2", "\[Omega]"}]}]], "-", "Ep"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"IL0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"F1", "[", 
                    RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "me"}], "]"}]}],
                   "+", 
                  RowBox[{"\[Delta]soft", "[", 
                   RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "\[Epsilon]"}], 
                   "]"}], "+", 
                  RowBox[{"\[Delta]electromagneticspectrumIR1", "[", 
                   RowBox[{"\[Beta]", ",", "\[Epsilon]", ",", "me"}], "]"}], 
                  "+", 
                  RowBox[{
                  "\[Delta]electromagneticspectrumIR2", "[", "\[Beta]", "]"}],
                   "+", 
                  RowBox[{"\[Delta]fgamma", "[", "\[Beta]", "]"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             RowBox[{"F2", "[", "\[Beta]", "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["cLe\[Mu]", "2"], 
                  RowBox[{"ILR0", "[", 
                   RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}],
                  "+", 
                 RowBox[{
                  SuperscriptBox["cRe", "2"], 
                  RowBox[{"ILR0", "[", 
                   RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}],
                  "+", 
                 RowBox[{"2", "cLe\[Mu]", " ", "cRe", " ", 
                  RowBox[{"(", " ", 
                   RowBox[{
                    RowBox[{"IL0", "[", 
                    RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], 
                    "+", 
                    RowBox[{"IR0", "[", 
                    RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], 
                    "]"}]}], ")"}]}]}], ")"}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "2"], 
                RowBox[{"IXX", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"cLe\[Mu]", " ", 
                RowBox[{"IL0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{"cRe", " ", 
                RowBox[{"IR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
                RowBox[{"ILR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "Qe", " ", 
                RowBox[{"\[CapitalPi]", "[", 
                 RowBox[{"me", ",", 
                  RowBox[{"2", "me", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
                  "\[Mu]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cLe\[Mu]0", "+", "cRe"}], ")"}], "Qe", " ", 
                RowBox[{"\[CapitalPi]", "[", 
                 RowBox[{"m\[Mu]", ",", 
                  RowBox[{"2", "me", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
                  "\[Mu]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cLe\[Mu]0", "+", "cRe"}], ")"}], "Qe", " ", 
                RowBox[{"\[CapitalPi]", "[", 
                 RowBox[{"m\[Tau]", ",", 
                  RowBox[{"2", "me", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
                  "\[Mu]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                  "2", "sW2", " ", "\[Gamma]3over\[Gamma]\[Gamma]"}]}], ")"}],
                 " ", "Pi\[Gamma]\[Gamma]", " ", "2", 
                SqrtBox["2"], "GF"}], "+", 
               RowBox[{"Nc", 
                RowBox[{"(", 
                 RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
                RowBox[{"\[CapitalPi]0r", "[", 
                 RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
               RowBox[{"2", "Nc", 
                RowBox[{"(", 
                 RowBox[{"cLd", "+", "cRd"}], ")"}], "Qd", " ", 
                RowBox[{"\[CapitalPi]0r", "[", 
                 RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
               RowBox[{"Nc", 
                RowBox[{"(", 
                 RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
                RowBox[{"\[CapitalPi]0", "[", 
                 RowBox[{"mc\[Mu]", ",", "\[Alpha]S", ",", "\[Mu]"}], 
                 "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             FractionBox["\[Omega]", 
              SuperscriptBox["\[Pi]", "2"]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"ILfelectromagneticexact", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IRfelectromagneticexact", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", " ", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILRfelectromagneticexact", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"Ep", "-", "me", "-", 
            FractionBox[
             RowBox[{"2", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"me", "+", 
              RowBox[{"2", "\[Omega]"}]}]]}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"IL0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
               RowBox[{"\[Delta]fgamma2", "[", 
                RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             FractionBox["\[Omega]", 
              SuperscriptBox["\[Pi]", "2"]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"ILfelectromagneticexact2", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IRfelectromagneticexact2", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", " ", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILRfelectromagneticexact2", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"electronspectrum\[Nu]e", "[", 
    RowBox[{"X_", ",", "\[Omega]_", ",", "NLO_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"electronspectrum\[Nu]e", "[", 
     RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cLe\[Mu]", "=", "cLl"}], ",", 
        RowBox[{"cLe\[Mu]0", "=", "cLl\[Mu]"}], ",", 
        RowBox[{"cRe", "=", "cRl"}], ",", 
        RowBox[{"Ep", "=", 
         RowBox[{"\[Omega]", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["X", 
             RowBox[{"2", "me"}]]}], ")"}]}]}], ",", 
        RowBox[{"\[Omega]p", "=", 
         RowBox[{"me", "+", "\[Omega]", "-", "Ep"}]}], ",", 
        RowBox[{"\[Beta]", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{
              SuperscriptBox["Ep", "2"], "-", 
              SuperscriptBox["me", "2"]}]], "Ep"], ",", "prec"}], "]"}]}]}], 
       "}"}], ",", 
      RowBox[{
       SuperscriptBox["10", "16"], 
       SuperscriptBox[
        RowBox[{"(", "0.1973269788", ")"}], "2"], 
       FractionBox["me", 
        RowBox[{"4", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["cLe\[Mu]", "2"], 
             RowBox[{"IL0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["cRe", "2"], 
             RowBox[{"IR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
             RowBox[{"ILR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"F1", "[", 
                 RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "me"}], "]"}]}], 
               "+", 
               RowBox[{"\[Delta]soft", "[", 
                RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "\[Epsilon]"}], 
                "]"}], "+", 
               RowBox[{"\[Delta]electronspectrumIR1", "[", 
                RowBox[{
                "\[Beta]", ",", "\[Epsilon]", ",", "me", ",", "\[Omega]", ",",
                  "\[Omega]p"}], "]"}], "+", 
               RowBox[{"\[Delta]electronspectrumIR2", "[", 
                RowBox[{
                "\[Beta]", ",", "me", ",", "\[Omega]", ",", "\[Omega]p"}], 
                "]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
          RowBox[{"F2", "[", "\[Beta]", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["cLe\[Mu]", "2"], 
               RowBox[{"ILR0", "[", 
                RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["cRe", "2"], 
               RowBox[{"ILR0", "[", 
                RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
              "+", 
              RowBox[{"2", "cLe\[Mu]", " ", "cRe", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"IL0", "[", 
                  RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], 
                 "+", 
                 RowBox[{"IR0", "[", 
                  RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
                ")"}]}]}], ")"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "2"], 
             RowBox[{"IXX", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"cLe\[Mu]", " ", 
             RowBox[{"IL0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{"cRe", " ", 
             RowBox[{"IR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
             RowBox[{"ILR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "Qe", " ", 
             RowBox[{"\[CapitalPi]", "[", 
              RowBox[{"me", ",", 
               RowBox[{"2", "me", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
               "\[Mu]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cLe\[Mu]0", "+", "cRe"}], ")"}], "Qe", " ", 
             RowBox[{"\[CapitalPi]", "[", 
              RowBox[{"m\[Mu]", ",", 
               RowBox[{"2", "me", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
               "\[Mu]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cLe\[Mu]0", "+", "cRe"}], ")"}], "Qe", " ", 
             RowBox[{"\[CapitalPi]", "[", 
              RowBox[{"m\[Tau]", ",", 
               RowBox[{"2", "me", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
               "\[Mu]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", "sW2", " ", "\[Gamma]3over\[Gamma]\[Gamma]"}]}], 
              ")"}], " ", "Pi\[Gamma]\[Gamma]", " ", "2", 
             SqrtBox["2"], "GF"}], "+", 
            RowBox[{"Nc", 
             RowBox[{"(", 
              RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
             RowBox[{"\[CapitalPi]0r", "[", 
              RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
            RowBox[{"2", "Nc", 
             RowBox[{"(", 
              RowBox[{"cLd", "+", "cRd"}], ")"}], "Qd", " ", 
             RowBox[{"\[CapitalPi]0r", "[", 
              RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
            RowBox[{"Nc", 
             RowBox[{"(", 
              RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
             RowBox[{"\[CapitalPi]0", "[", 
              RowBox[{"mc\[Mu]", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
          FractionBox["\[Omega]", 
           SuperscriptBox["\[Pi]", "2"]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["cLe\[Mu]", "2"], 
             RowBox[{"ILfelectronexact", "[", 
              RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["cRe", "2"], 
             RowBox[{"IRfelectronexact", "[", 
              RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], "+", 
            " ", 
            RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
             RowBox[{"ILRfelectronexact", "[", 
              RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7911299212417507`*^9, 3.791129960406149*^9}, {
   3.791130005187533*^9, 3.7911300419649897`*^9}, 3.791130120659148*^9, {
   3.791130173767847*^9, 3.7911301861865683`*^9}, {3.791130461462125*^9, 
   3.791130466934491*^9}, {3.79113217731293*^9, 3.791132241978216*^9}, {
   3.791132309992736*^9, 3.791132309999295*^9}, {3.791132397006678*^9, 
   3.791132435741107*^9}, {3.7911325648419027`*^9, 3.791132564847376*^9}, {
   3.791132790403404*^9, 3.791132811717741*^9}, {3.791141565541173*^9, 
   3.791141758243608*^9}, {3.7911418418556747`*^9, 3.791141850806098*^9}, {
   3.791142395501955*^9, 3.791142408752551*^9}, {3.791143066720874*^9, 
   3.791143066724785*^9}, {3.7911430974427032`*^9, 3.791143112648888*^9}, {
   3.7911431441848717`*^9, 3.79114314418841*^9}, {3.791157226466734*^9, 
   3.7911572327827463`*^9}, {3.791157418977862*^9, 3.791157419480661*^9}, {
   3.79115751649022*^9, 3.791157543259227*^9}, {3.791157825397895*^9, 
   3.791157825402821*^9}, {3.791158161218705*^9, 3.7911581612226763`*^9}, {
   3.791158196339411*^9, 3.791158196343545*^9}, {3.791210721566918*^9, 
   3.7912107562821903`*^9}, 3.791239168253873*^9, 3.791239277299718*^9, 
   3.79123934770984*^9, {3.791239396633749*^9, 3.791239396636599*^9}, 
   3.79123944759921*^9, 3.791239662357836*^9, {3.7912398826566896`*^9, 
   3.791239911981285*^9}, 3.7912400223452377`*^9, 3.791240062019898*^9, {
   3.7912425621755047`*^9, 3.791242564670546*^9}, 3.791299209899075*^9, {
   3.791303713081284*^9, 3.79130375739643*^9}, {3.791304237707238*^9, 
   3.791304237710993*^9}, {3.791304346172955*^9, 3.791304346177865*^9}, {
   3.791304405135604*^9, 3.791304405140985*^9}, {3.791304823963269*^9, 
   3.791304847818756*^9}, {3.791305091388687*^9, 3.791305096758953*^9}, {
   3.791305788923168*^9, 3.7913057892318563`*^9}, {3.791320455858861*^9, 
   3.791320455868243*^9}, {3.791320496999905*^9, 3.791320515479252*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"c48541b5-f483-4c40-9c64-aac02ee07adb"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Nu]", "_"], "e"], "e"}], "\[Rule]", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Nu]", "_"], "e"], "e", " ", 
     RowBox[{"(", "\[Gamma]", ")"}]}]}], TraditionalForm]],
  FontSize->24,ExpressionUUID->"fb46c3e9-8d17-4693-b1ba-ca6d1ff265e2"],
 StyleBox[" cross sections",
  FontSize->24]
}], "Text",
 CellChangeTimes->{{3.7738391644715033`*^9, 3.77383932534673*^9}, {
  3.773839365895095*^9, 3.773839369105088*^9}, {3.7738396062878923`*^9, 
  3.773839629825471*^9}, {3.773839666515938*^9, 3.773839709973669*^9}, {
  3.773839970229556*^9, 3.773839971646057*^9}, {3.7738400764585533`*^9, 
  3.7738401001190557`*^9}},ExpressionUUID->"7455bb81-5010-420f-9c68-\
934cb9fa49c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"xsectiontotalanti\[Nu]e", "[", 
    RowBox[{"\[Omega]_", ",", "NLO_"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cLe", "=", "cLl\[Mu]"}], ",", 
       RowBox[{"cLe\[Mu]", "=", "cRl"}], ",", 
       RowBox[{"cRe", "=", "cLl"}], ",", 
       RowBox[{"R", "=", 
        FractionBox["me", 
         RowBox[{"me", "+", 
          RowBox[{"2", "\[Omega]"}]}]]}], ",", 
       RowBox[{"r", "=", 
        FractionBox["me", 
         RowBox[{"2", "\[Omega]"}]]}]}], "}"}], ",", 
     RowBox[{
      SuperscriptBox["10", "16"], 
      SuperscriptBox[
       RowBox[{"(", "0.1973269788", ")"}], "2"], 
      FractionBox["me", 
       RowBox[{"4", "\[Pi]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["cLe\[Mu]", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "R"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["cRe", "2"], 
            FractionBox[
             RowBox[{"1", "-", 
              SuperscriptBox["R", "3"]}], "3"]}], "-", 
           RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
            FractionBox[
             RowBox[{" ", 
              SuperscriptBox["R", "2"]}], "r"]}]}], ")"}], "\[Omega]"}], "+", 
        
        RowBox[{
         FractionBox[
          RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["cLe\[Mu]", "2"], 
            RowBox[{"fLt", "[", 
             RowBox[{"R", ",", "r"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["cRe", "2"], 
            RowBox[{"fRt", "[", 
             RowBox[{"R", ",", "r"}], "]"}]}], "+", " ", 
           RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
            RowBox[{"fLRt", "[", 
             RowBox[{"R", ",", "r"}], "]"}]}]}], ")"}], "\[Omega]"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cLe\[Mu]", 
            RowBox[{"(", 
             RowBox[{"1", "-", "R"}], ")"}]}], "+", 
           RowBox[{"cRe", 
            FractionBox[
             RowBox[{"1", "-", 
              SuperscriptBox["R", "3"]}], "3"]}], "-", 
           RowBox[{
            FractionBox[
             RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
            FractionBox[
             RowBox[{" ", 
              SuperscriptBox["R", "2"]}], "r"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", "sW2", " ", "\[Gamma]3over\[Gamma]\[Gamma]"}]}], 
             ")"}], " ", "Pi\[Gamma]\[Gamma]", " ", "2", 
            SqrtBox["2"], "GF"}], "+", 
           RowBox[{"Nc", 
            RowBox[{"(", 
             RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
            RowBox[{"\[CapitalPi]0r", "[", 
             RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
           RowBox[{"2", "Nc", 
            RowBox[{"(", 
             RowBox[{"cLd", "+", "cRd"}], ")"}], "Qd", " ", 
            RowBox[{"\[CapitalPi]0r", "[", 
             RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
           " ", 
           RowBox[{"Nc", 
            RowBox[{"(", 
             RowBox[{"cRu", "+", "cLu"}], ")"}], "Qu", " ", 
            RowBox[{"\[CapitalPi]0", "[", 
             RowBox[{"mc\[Mu]", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}]}], 
          ")"}], "\[Omega]"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], "Qe", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"cLe\[Mu]", " ", 
               RowBox[{"\[CapitalPi]L0", "[", 
                RowBox[{
                "me", ",", "me", ",", "\[Omega]", ",", "R", ",", "r", ",", 
                 "\[Mu]"}], "]"}]}], "+", 
              RowBox[{"cRe", " ", 
               RowBox[{"\[CapitalPi]R0", "[", 
                RowBox[{
                "me", ",", "me", ",", "\[Omega]", ",", "R", ",", "r", ",", 
                 "\[Mu]"}], "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
               RowBox[{"\[CapitalPi]LR0", "[", 
                RowBox[{
                "me", ",", "me", ",", "\[Omega]", ",", "R", ",", "r", ",", 
                 "\[Mu]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cLe", "+", "cLe\[Mu]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"cLe\[Mu]", " ", 
               RowBox[{"\[CapitalPi]L0", "[", 
                RowBox[{
                "me", ",", "m\[Mu]", ",", "\[Omega]", ",", "R", ",", "r", ",",
                  "\[Mu]"}], "]"}]}], "+", 
              RowBox[{"cRe", " ", 
               RowBox[{"\[CapitalPi]R0", "[", 
                RowBox[{
                "me", ",", "m\[Mu]", ",", "\[Omega]", ",", "R", ",", "r", ",",
                  "\[Mu]"}], "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
               RowBox[{"\[CapitalPi]LR0", "[", 
                RowBox[{
                "me", ",", "m\[Mu]", ",", "\[Omega]", ",", "R", ",", "r", ",",
                  "\[Mu]"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"cLe", "+", "cLe\[Mu]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"cLe\[Mu]", " ", 
               RowBox[{"\[CapitalPi]L0", "[", 
                RowBox[{
                "me", ",", "m\[Tau]", ",", "\[Omega]", ",", "R", ",", "r", 
                 ",", "\[Mu]"}], "]"}]}], "+", 
              RowBox[{"cRe", " ", 
               RowBox[{"\[CapitalPi]R0", "[", 
                RowBox[{
                "me", ",", "m\[Tau]", ",", "\[Omega]", ",", "R", ",", "r", 
                 ",", "\[Mu]"}], "]"}]}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
               RowBox[{"\[CapitalPi]LR0", "[", 
                RowBox[{
                "me", ",", "m\[Tau]", ",", "\[Omega]", ",", "R", ",", "r", 
                 ",", "\[Mu]"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.791142248681993*^9, 3.7911423656823606`*^9}, {
   3.79114244797784*^9, 3.791142564807733*^9}, {3.791142624938195*^9, 
   3.791142652949216*^9}, {3.7911427098149843`*^9, 3.791142719940003*^9}, {
   3.79114278147399*^9, 3.7911431461227818`*^9}, {3.791143197621758*^9, 
   3.79114320667761*^9}, {3.791143242244853*^9, 3.79114325094921*^9}, {
   3.7911434331248207`*^9, 3.7911434353310957`*^9}, {3.791143514167992*^9, 
   3.7911435524369297`*^9}, {3.79114379921618*^9, 3.791143800759521*^9}, {
   3.791145208691763*^9, 3.7911452194609833`*^9}, {3.7911453440142727`*^9, 
   3.791145346923177*^9}, 3.7911572212839813`*^9, {3.791157516497148*^9, 
   3.791157543265972*^9}, 3.7911578254122267`*^9, 3.791158161228035*^9, 
   3.791158196351071*^9, {3.791205678240932*^9, 3.7912057113915987`*^9}, {
   3.7912057969576397`*^9, 3.791205882508828*^9}, {3.791206021728321*^9, 
   3.791206021744626*^9}, {3.79120907714389*^9, 3.7912090858149157`*^9}, {
   3.791239514323427*^9, 3.791239576850554*^9}, {3.791303713095708*^9, 
   3.791303757401104*^9}, 3.791304237718314*^9, 3.7913043461827507`*^9, 
   3.7913044051441383`*^9, 3.791305789690049*^9, {3.791320455879245*^9, 
   3.7913204717110863`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"8ae56d38-ecb7-4191-b1d6-5b2ef440439c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"EMspectrumanti\[Nu]e", "[", 
    RowBox[{"X_", ",", "\[Omega]_", ",", "NLO_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"EMspectrumanti\[Nu]e", "[", 
     RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cRe", "=", "cLl"}], ",", 
        RowBox[{"cLe\[Mu]0", "=", "cLl\[Mu]"}], ",", 
        RowBox[{"cLe\[Mu]", "=", "cRl"}], ",", 
        RowBox[{"Ep", "=", 
         RowBox[{"\[Omega]", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["X", 
             RowBox[{"2", "me"}]]}], ")"}]}]}], ",", 
        RowBox[{"\[Omega]p", "=", 
         RowBox[{"me", "+", "\[Omega]", "-", "Ep"}]}], ",", 
        RowBox[{"\[Beta]", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{
              SuperscriptBox["Ep", "2"], "-", 
              SuperscriptBox["me", "2"]}]], "Ep"], ",", "prec"}], "]"}]}]}], 
       "}"}], ",", 
      RowBox[{
       SuperscriptBox["10", "16"], 
       SuperscriptBox[
        RowBox[{"(", "0.1973269788", ")"}], "2"], 
       FractionBox["me", 
        RowBox[{"4", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"me", "+", 
            FractionBox[
             RowBox[{"2", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"me", "+", 
              RowBox[{"2", "\[Omega]"}]}]], "-", "Ep"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"IL0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"F1", "[", 
                    RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "me"}], "]"}]}],
                   "+", 
                  RowBox[{"\[Delta]soft", "[", 
                   RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "\[Epsilon]"}], 
                   "]"}], "+", 
                  RowBox[{"\[Delta]electromagneticspectrumIR1", "[", 
                   RowBox[{"\[Beta]", ",", "\[Epsilon]", ",", "me"}], "]"}], 
                  "+", 
                  RowBox[{
                  "\[Delta]electromagneticspectrumIR2", "[", "\[Beta]", "]"}],
                   "+", 
                  RowBox[{"\[Delta]fgamma", "[", "\[Beta]", "]"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             RowBox[{"F2", "[", "\[Beta]", "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["cLe\[Mu]", "2"], 
                  RowBox[{"ILR0", "[", 
                   RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}],
                  "+", 
                 RowBox[{
                  SuperscriptBox["cRe", "2"], 
                  RowBox[{"ILR0", "[", 
                   RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}],
                  "+", 
                 RowBox[{"2", "cLe\[Mu]", " ", "cRe", "  ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"IL0", "[", 
                    RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], 
                    "+", 
                    RowBox[{"IR0", "[", 
                    RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], 
                    "]"}]}], ")"}]}]}], ")"}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "2"], 
                RowBox[{"IXX", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"cLe\[Mu]", " ", 
                RowBox[{"IL0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{"cRe", " ", 
                RowBox[{"IR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
                RowBox[{"ILR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cRe", "+", "cLe\[Mu]"}], ")"}], "Qe", " ", 
                RowBox[{"\[CapitalPi]", "[", 
                 RowBox[{"me", ",", 
                  RowBox[{"2", "me", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
                  "\[Mu]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cLe\[Mu]0", "+", "cLe\[Mu]"}], ")"}], "Qe", " ", 
                RowBox[{"\[CapitalPi]", "[", 
                 RowBox[{"m\[Mu]", ",", 
                  RowBox[{"2", "me", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
                  "\[Mu]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cLe\[Mu]0", "+", "cLe\[Mu]"}], ")"}], "Qe", " ", 
                RowBox[{"\[CapitalPi]", "[", 
                 RowBox[{"m\[Tau]", ",", 
                  RowBox[{"2", "me", 
                   RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
                  "\[Mu]"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{
                  "2", "sW2", " ", "\[Gamma]3over\[Gamma]\[Gamma]"}]}], ")"}],
                 " ", "Pi\[Gamma]\[Gamma]", " ", "2", 
                SqrtBox["2"], "GF"}], "+", 
               RowBox[{"Nc", 
                RowBox[{"(", 
                 RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
                RowBox[{"\[CapitalPi]0r", "[", 
                 RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
               RowBox[{"2", "Nc", 
                RowBox[{"(", 
                 RowBox[{"cLd", "+", "cRd"}], ")"}], "Qd", " ", 
                RowBox[{"\[CapitalPi]0r", "[", 
                 RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
               RowBox[{"Nc", 
                RowBox[{"(", 
                 RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
                RowBox[{"\[CapitalPi]0", "[", 
                 RowBox[{"mc\[Mu]", ",", "\[Alpha]S", ",", "\[Mu]"}], 
                 "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             FractionBox["\[Omega]", 
              SuperscriptBox["\[Pi]", "2"]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"ILfelectromagneticexact", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IRfelectromagneticexact", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", " ", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILRfelectromagneticexact", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"Ep", "-", "me", "-", 
            FractionBox[
             RowBox[{"2", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"me", "+", 
              RowBox[{"2", "\[Omega]"}]}]]}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"IL0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
               "+", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILR0", "[", 
                 RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}],
               ")"}], 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
               RowBox[{"\[Delta]fgamma2", "[", 
                RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             FractionBox["\[Omega]", 
              SuperscriptBox["\[Pi]", "2"]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["cLe\[Mu]", "2"], 
                RowBox[{"ILfelectromagneticexact2", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", 
               RowBox[{
                SuperscriptBox["cRe", "2"], 
                RowBox[{"IRfelectromagneticexact2", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], 
               "+", " ", 
               RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
                RowBox[{"ILRfelectromagneticexact2", "[", 
                 RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"electronspectrumanti\[Nu]e", "[", 
    RowBox[{"X_", ",", "\[Omega]_", ",", "NLO_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"electronspectrumanti\[Nu]e", "[", 
     RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cRe", "=", "cLl"}], ",", 
        RowBox[{"cLe\[Mu]0", "=", "cLl\[Mu]"}], ",", 
        RowBox[{"cLe\[Mu]", "=", "cRl"}], ",", 
        RowBox[{"Ep", "=", 
         RowBox[{"\[Omega]", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox["X", 
             RowBox[{"2", "me"}]]}], ")"}]}]}], ",", 
        RowBox[{"\[Omega]p", "=", 
         RowBox[{"me", "+", "\[Omega]", "-", "Ep"}]}], ",", 
        RowBox[{"\[Beta]", "=", 
         RowBox[{"SetPrecision", "[", 
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{
              SuperscriptBox["Ep", "2"], "-", 
              SuperscriptBox["me", "2"]}]], "Ep"], ",", "prec"}], "]"}]}]}], 
       "}"}], ",", 
      RowBox[{
       SuperscriptBox["10", "16"], 
       SuperscriptBox[
        RowBox[{"(", "0.1973269788", ")"}], "2"], 
       FractionBox["me", 
        RowBox[{"4", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["cLe\[Mu]", "2"], 
             RowBox[{"IL0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["cRe", "2"], 
             RowBox[{"IR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
             RowBox[{"ILR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"F1", "[", 
                 RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "me"}], "]"}]}], 
               "+", 
               RowBox[{"\[Delta]soft", "[", 
                RowBox[{"\[Beta]", ",", "\[Lambda]", ",", "\[Epsilon]"}], 
                "]"}], "+", 
               RowBox[{"\[Delta]electronspectrumIR1", "[", 
                RowBox[{
                "\[Beta]", ",", "\[Epsilon]", ",", "me", ",", "\[Omega]", ",",
                  "\[Omega]p"}], "]"}], "+", 
               RowBox[{"\[Delta]electronspectrumIR2", "[", 
                RowBox[{
                "\[Beta]", ",", "me", ",", "\[Omega]", ",", "\[Omega]p"}], 
                "]"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
          RowBox[{"F2", "[", "\[Beta]", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["cLe\[Mu]", "2"], 
               RowBox[{"ILR0", "[", 
                RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["cRe", "2"], 
               RowBox[{"ILR0", "[", 
                RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
              "+", 
              RowBox[{"2", "cLe\[Mu]", " ", "cRe", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"IL0", "[", 
                  RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}], 
                 "+", 
                 RowBox[{"IR0", "[", 
                  RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], 
                ")"}]}]}], ")"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"cLe\[Mu]", "+", "cRe"}], ")"}], "2"], 
             RowBox[{"IXX", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"cLe\[Mu]", " ", 
             RowBox[{"IL0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{"cRe", " ", 
             RowBox[{"IR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"cLe\[Mu]", " ", "+", "cRe"}], "2"], 
             RowBox[{"ILR0", "[", 
              RowBox[{"me", ",", "\[Omega]", ",", "\[Omega]p"}], "]"}]}]}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cRe", "+", "cLe\[Mu]"}], ")"}], "Qe", " ", 
             RowBox[{"\[CapitalPi]", "[", 
              RowBox[{"me", ",", 
               RowBox[{"2", "me", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
               "\[Mu]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cLe\[Mu]0", "+", "cLe\[Mu]"}], ")"}], "Qe", " ", 
             RowBox[{"\[CapitalPi]", "[", 
              RowBox[{"m\[Mu]", ",", 
               RowBox[{"2", "me", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
               "\[Mu]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"cLe\[Mu]0", "+", "cLe\[Mu]"}], ")"}], "Qe", " ", 
             RowBox[{"\[CapitalPi]", "[", 
              RowBox[{"m\[Tau]", ",", 
               RowBox[{"2", "me", 
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", "\[Omega]p"}], ")"}]}], ",", 
               "\[Mu]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", "sW2", " ", "\[Gamma]3over\[Gamma]\[Gamma]"}]}], 
              ")"}], " ", "Pi\[Gamma]\[Gamma]", " ", "2", 
             SqrtBox["2"], "GF"}], "+", 
            RowBox[{"Nc", 
             RowBox[{"(", 
              RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
             RowBox[{"\[CapitalPi]0r", "[", 
              RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
            RowBox[{"2", "Nc", 
             RowBox[{"(", 
              RowBox[{"cLd", "+", "cRd"}], ")"}], "Qd", " ", 
             RowBox[{"\[CapitalPi]0r", "[", 
              RowBox[{"2.", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}], "+", 
            RowBox[{"Nc", 
             RowBox[{"(", 
              RowBox[{"cLu", "+", "cRu"}], ")"}], "Qu", " ", 
             RowBox[{"\[CapitalPi]0", "[", 
              RowBox[{"mc\[Mu]", ",", "\[Alpha]S", ",", "\[Mu]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"\[Alpha]", " ", "NLO"}], "\[Pi]"], 
          FractionBox["\[Omega]", 
           SuperscriptBox["\[Pi]", "2"]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["cLe\[Mu]", "2"], 
             RowBox[{"ILfelectronexact", "[", 
              RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["cRe", "2"], 
             RowBox[{"IRfelectronexact", "[", 
              RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}], "+", 
            " ", 
            RowBox[{"cLe\[Mu]", " ", "cRe", " ", 
             RowBox[{"ILRfelectronexact", "[", 
              RowBox[{"\[Beta]", ",", "me", ",", "\[Omega]"}], "]"}]}]}], 
           ")"}]}]}], ")"}]}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.791129805920437*^9, 3.791129905233767*^9}, {
   3.791130005228101*^9, 3.791130041973691*^9}, 3.791130456440048*^9, 
   3.7911317598197536`*^9, {3.791131859414093*^9, 3.791131860995098*^9}, 
   3.7911319910961637`*^9, {3.791132177327359*^9, 3.791132241989872*^9}, {
   3.791132310007716*^9, 3.791132310012185*^9}, {3.791132397029739*^9, 
   3.791132435756678*^9}, {3.791132564863081*^9, 3.791132564867901*^9}, {
   3.7911327425919733`*^9, 3.7911327600524063`*^9}, 3.791133904213825*^9, {
   3.791136854610458*^9, 3.7911368699833183`*^9}, {3.791136915642789*^9, 
   3.791136921313478*^9}, {3.791138945017765*^9, 3.791138984281535*^9}, 
   3.7911391798033123`*^9, 3.7911394610849333`*^9, {3.791141565559692*^9, 
   3.791141758256757*^9}, {3.791141841868626*^9, 3.791141850817596*^9}, {
   3.791142395528817*^9, 3.791142408785375*^9}, {3.791143066731682*^9, 
   3.791143066735847*^9}, {3.7911430974529943`*^9, 3.7911431126612873`*^9}, {
   3.791143144194573*^9, 3.791143144198138*^9}, {3.7911572112055387`*^9, 
   3.791157217157466*^9}, {3.791157396255148*^9, 3.791157420035829*^9}, {
   3.791157516504727*^9, 3.7911575432839527`*^9}, {3.7911578254231*^9, 
   3.791157825426559*^9}, {3.791158161237599*^9, 3.791158161241427*^9}, {
   3.791158196366106*^9, 3.7911581963729153`*^9}, {3.791210721589087*^9, 
   3.7912107562882357`*^9}, 3.79123916828127*^9, 3.791239277304739*^9, 
   3.79123934771489*^9, {3.7912393966415377`*^9, 3.791239396644277*^9}, 
   3.791239447602606*^9, 3.7912396623681107`*^9, {3.791239882665333*^9, 
   3.791239911984592*^9}, 3.7912400190161247`*^9, 3.7912400620265007`*^9, {
   3.79129913233103*^9, 3.791299144949391*^9}, 3.791299209905918*^9, {
   3.7913037131140537`*^9, 3.791303757418776*^9}, {3.7913042377303257`*^9, 
   3.7913042377339582`*^9}, {3.791304346191127*^9, 3.791304346195191*^9}, {
   3.791304405150819*^9, 3.791304405154871*^9}, {3.791304776401359*^9, 
   3.791304807688246*^9}, {3.791304985794436*^9, 3.791304987547922*^9}, {
   3.791305026923522*^9, 3.791305061222287*^9}, {3.791305789968422*^9, 
   3.7913057912200823`*^9}, {3.7913204558990583`*^9, 
   3.7913204559081078`*^9}, {3.791320497008333*^9, 3.791320515485557*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"37af4b5f-af0c-46ae-a1e4-d72c8bcc231c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NLO", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"2", "me", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"me", "+", 
        FractionBox[
         RowBox[{"2", 
          SuperscriptBox["\[Omega]", "2"]}], 
         RowBox[{"me", "+", 
          RowBox[{"2", "\[Omega]"}]}]], "+", 
        FractionBox["me", "30"]}], "\[Omega]"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"EMspectrum\[Nu]\[Mu]", "[", 
    RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"EMspectrumanti\[Nu]\[Mu]", "[", 
    RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"EMspectrum\[Nu]e", "[", 
    RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"EMspectrumanti\[Nu]e", "[", 
    RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], ",", "5"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.791132013962679*^9, 3.791132018279603*^9}, {
  3.791298168376618*^9, 3.791298175050763*^9}, {3.791320455913392*^9, 
  3.7913204559158287`*^9}, {3.79132049701328*^9, 3.791320497015403*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"0d0cf6bd-6eea-414e-81b0-3d2a23d81f73"],

Cell[BoxData[
 FormBox["0.0341669957309860069`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158116938366*^9, 3.7911581721109333`*^9, 3.791158210032901*^9, {
   3.791206111249758*^9, 3.791206123208799*^9}, {3.791207235675393*^9, 
   3.791207265523356*^9}, 3.791209107044338*^9, {3.791210768554139*^9, 
   3.791210796754108*^9}, 3.7912113768085537`*^9, 3.791211591449602*^9, 
   3.7912395930283623`*^9, 3.791239997564012*^9, 3.791240072868629*^9, 
   3.7912896482535048`*^9, 3.791289781564432*^9, 3.791298118230482*^9, {
   3.791298175392922*^9, 3.7912982034751377`*^9}, 3.791299139390375*^9, 
   3.791299360198008*^9, 3.791299405599262*^9, 3.7912996420736103`*^9, 
   3.791299682311537*^9, 3.79129978952721*^9, 3.791303771135709*^9, 
   3.791304458714017*^9, 3.791304910177741*^9, {3.791305155720594*^9, 
   3.791305176833542*^9}, 3.7913060251126966`*^9, 3.791306061435833*^9, 
   3.791320526723817*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"0b2cab61-9c1c-43bc-9aa2-5de5f351ae10"],

Cell[BoxData[
 FormBox["0.0249738852983062431`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158116938366*^9, 3.7911581721109333`*^9, 3.791158210032901*^9, {
   3.791206111249758*^9, 3.791206123208799*^9}, {3.791207235675393*^9, 
   3.791207265523356*^9}, 3.791209107044338*^9, {3.791210768554139*^9, 
   3.791210796754108*^9}, 3.7912113768085537`*^9, 3.791211591449602*^9, 
   3.7912395930283623`*^9, 3.791239997564012*^9, 3.791240072868629*^9, 
   3.7912896482535048`*^9, 3.791289781564432*^9, 3.791298118230482*^9, {
   3.791298175392922*^9, 3.7912982034751377`*^9}, 3.791299139390375*^9, 
   3.791299360198008*^9, 3.791299405599262*^9, 3.7912996420736103`*^9, 
   3.791299682311537*^9, 3.79129978952721*^9, 3.791303771135709*^9, 
   3.791304458714017*^9, 3.791304910177741*^9, {3.791305155720594*^9, 
   3.791305176833542*^9}, 3.7913060251126966`*^9, 3.791306061435833*^9, 
   3.791320526736204*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"6c47ac8c-5380-4929-9555-d1ca7d0f7dc0"],

Cell[BoxData[
 FormBox["0.24124321863166459`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158116938366*^9, 3.7911581721109333`*^9, 3.791158210032901*^9, {
   3.791206111249758*^9, 3.791206123208799*^9}, {3.791207235675393*^9, 
   3.791207265523356*^9}, 3.791209107044338*^9, {3.791210768554139*^9, 
   3.791210796754108*^9}, 3.7912113768085537`*^9, 3.791211591449602*^9, 
   3.7912395930283623`*^9, 3.791239997564012*^9, 3.791240072868629*^9, 
   3.7912896482535048`*^9, 3.791289781564432*^9, 3.791298118230482*^9, {
   3.791298175392922*^9, 3.7912982034751377`*^9}, 3.791299139390375*^9, 
   3.791299360198008*^9, 3.791299405599262*^9, 3.7912996420736103`*^9, 
   3.791299682311537*^9, 3.79129978952721*^9, 3.791303771135709*^9, 
   3.791304458714017*^9, 3.791304910177741*^9, {3.791305155720594*^9, 
   3.791305176833542*^9}, 3.7913060251126966`*^9, 3.791306061435833*^9, 
   3.79132052678306*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"628156b1-40d4-470b-a02a-e5b15d37303b"],

Cell[BoxData[
 FormBox["0.0256168381715878329`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158116938366*^9, 3.7911581721109333`*^9, 3.791158210032901*^9, {
   3.791206111249758*^9, 3.791206123208799*^9}, {3.791207235675393*^9, 
   3.791207265523356*^9}, 3.791209107044338*^9, {3.791210768554139*^9, 
   3.791210796754108*^9}, 3.7912113768085537`*^9, 3.791211591449602*^9, 
   3.7912395930283623`*^9, 3.791239997564012*^9, 3.791240072868629*^9, 
   3.7912896482535048`*^9, 3.791289781564432*^9, 3.791298118230482*^9, {
   3.791298175392922*^9, 3.7912982034751377`*^9}, 3.791299139390375*^9, 
   3.791299360198008*^9, 3.791299405599262*^9, 3.7912996420736103`*^9, 
   3.791299682311537*^9, 3.79129978952721*^9, 3.791303771135709*^9, 
   3.791304458714017*^9, 3.791304910177741*^9, {3.791305155720594*^9, 
   3.791305176833542*^9}, 3.7913060251126966`*^9, 3.791306061435833*^9, 
   3.791320526784864*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"ce0170ef-defb-49c1-84fa-f9fb47216bdb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NLO", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"2", "me", 
    RowBox[{"(", 
     RowBox[{"1", "-", "0.3"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"EMspectrum\[Nu]\[Mu]", "[", 
    RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"electronspectrum\[Nu]\[Mu]", "[", 
    RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"EMspectrumanti\[Nu]\[Mu]", "[", 
    RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"electronspectrumanti\[Nu]\[Mu]", "[", 
    RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"EMspectrum\[Nu]e", "[", 
    RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"electronspectrum\[Nu]e", "[", 
    RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"EMspectrumanti\[Nu]e", "[", 
    RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"electronspectrumanti\[Nu]e", "[", 
    RowBox[{"X", ",", "\[Omega]", ",", "NLO"}], "]"}], ",", "5"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.791130405176827*^9, 3.791130440881462*^9}, 
   3.791130511583218*^9, {3.791131314465694*^9, 3.791131320434024*^9}, {
   3.7911314103345137`*^9, 3.791131446129519*^9}, {3.791131477959347*^9, 
   3.7911314785855217`*^9}, {3.791298138223687*^9, 3.79129816042959*^9}, {
   3.791320455922702*^9, 3.7913204559279413`*^9}, {3.79132049701645*^9, 
   3.7913205154890757`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"60e956f6-44d8-4bba-9e27-55d007229e33"],

Cell[BoxData[
 FormBox["1.7197720138464046807`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158117033699*^9, 3.791158172156962*^9, 3.79115821013908*^9, {
   3.79120611132036*^9, 3.79120612361465*^9}, {3.7912072359446898`*^9, 
   3.7912072655672913`*^9}, 3.791209107102446*^9, {3.79121076858729*^9, 
   3.791210796791039*^9}, 3.7912113769002934`*^9, 3.791211591494123*^9, 
   3.791239596268546*^9, 3.7912400729279413`*^9, 3.7912896483323193`*^9, 
   3.791289781678241*^9, 3.791298120422468*^9, {3.791298163287218*^9, 
   3.791298203590843*^9}, 3.791299139540887*^9, 3.791299360286097*^9, 
   3.791299405740614*^9, 3.791299642205768*^9, 3.791299682393319*^9, 
   3.791299789706024*^9, 3.791303771244628*^9, 3.791304458798271*^9, {
   3.791305155846483*^9, 3.791305176923894*^9}, 3.7913060618187513`*^9, 
   3.7913205268566217`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"3bfbe52b-896b-4418-8e12-e87172df9188"],

Cell[BoxData[
 FormBox["1.7330848393102677812`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158117033699*^9, 3.791158172156962*^9, 3.79115821013908*^9, {
   3.79120611132036*^9, 3.79120612361465*^9}, {3.7912072359446898`*^9, 
   3.7912072655672913`*^9}, 3.791209107102446*^9, {3.79121076858729*^9, 
   3.791210796791039*^9}, 3.7912113769002934`*^9, 3.791211591494123*^9, 
   3.791239596268546*^9, 3.7912400729279413`*^9, 3.7912896483323193`*^9, 
   3.791289781678241*^9, 3.791298120422468*^9, {3.791298163287218*^9, 
   3.791298203590843*^9}, 3.791299139540887*^9, 3.791299360286097*^9, 
   3.791299405740614*^9, 3.791299642205768*^9, 3.791299682393319*^9, 
   3.791299789706024*^9, 3.791303771244628*^9, 3.791304458798271*^9, {
   3.791305155846483*^9, 3.791305176923894*^9}, 3.7913060618187513`*^9, 
   3.7913205268580637`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"2fe4f731-6668-41d3-8391-af950ff73e34"],

Cell[BoxData[
 FormBox["1.5490112421320354108`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158117033699*^9, 3.791158172156962*^9, 3.79115821013908*^9, {
   3.79120611132036*^9, 3.79120612361465*^9}, {3.7912072359446898`*^9, 
   3.7912072655672913`*^9}, 3.791209107102446*^9, {3.79121076858729*^9, 
   3.791210796791039*^9}, 3.7912113769002934`*^9, 3.791211591494123*^9, 
   3.791239596268546*^9, 3.7912400729279413`*^9, 3.7912896483323193`*^9, 
   3.791289781678241*^9, 3.791298120422468*^9, {3.791298163287218*^9, 
   3.791298203590843*^9}, 3.791299139540887*^9, 3.791299360286097*^9, 
   3.791299405740614*^9, 3.791299642205768*^9, 3.791299682393319*^9, 
   3.791299789706024*^9, 3.791303771244628*^9, 3.791304458798271*^9, {
   3.791305155846483*^9, 3.791305176923894*^9}, 3.7913060618187513`*^9, 
   3.791320526859984*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"ffbb51d3-c0ef-488d-a071-2f4f67489b7e"],

Cell[BoxData[
 FormBox["1.5581370098240270192`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158117033699*^9, 3.791158172156962*^9, 3.79115821013908*^9, {
   3.79120611132036*^9, 3.79120612361465*^9}, {3.7912072359446898`*^9, 
   3.7912072655672913`*^9}, 3.791209107102446*^9, {3.79121076858729*^9, 
   3.791210796791039*^9}, 3.7912113769002934`*^9, 3.791211591494123*^9, 
   3.791239596268546*^9, 3.7912400729279413`*^9, 3.7912896483323193`*^9, 
   3.791289781678241*^9, 3.791298120422468*^9, {3.791298163287218*^9, 
   3.791298203590843*^9}, 3.791299139540887*^9, 3.791299360286097*^9, 
   3.791299405740614*^9, 3.791299642205768*^9, 3.791299682393319*^9, 
   3.791299789706024*^9, 3.791303771244628*^9, 3.791304458798271*^9, {
   3.791305155846483*^9, 3.791305176923894*^9}, 3.7913060618187513`*^9, 
   3.791320526861717*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"465b9cc3-daa3-450d-95e6-a9aa7a4b2519"],

Cell[BoxData[
 FormBox["9.3800563986583715045`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158117033699*^9, 3.791158172156962*^9, 3.79115821013908*^9, {
   3.79120611132036*^9, 3.79120612361465*^9}, {3.7912072359446898`*^9, 
   3.7912072655672913`*^9}, 3.791209107102446*^9, {3.79121076858729*^9, 
   3.791210796791039*^9}, 3.7912113769002934`*^9, 3.791211591494123*^9, 
   3.791239596268546*^9, 3.7912400729279413`*^9, 3.7912896483323193`*^9, 
   3.791289781678241*^9, 3.791298120422468*^9, {3.791298163287218*^9, 
   3.791298203590843*^9}, 3.791299139540887*^9, 3.791299360286097*^9, 
   3.791299405740614*^9, 3.791299642205768*^9, 3.791299682393319*^9, 
   3.791299789706024*^9, 3.791303771244628*^9, 3.791304458798271*^9, {
   3.791305155846483*^9, 3.791305176923894*^9}, 3.7913060618187513`*^9, 
   3.791320526863946*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"83f52871-bd4c-407d-a8bc-a2b06cf8e0f9"],

Cell[BoxData[
 FormBox["9.4798841007411665409`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158117033699*^9, 3.791158172156962*^9, 3.79115821013908*^9, {
   3.79120611132036*^9, 3.79120612361465*^9}, {3.7912072359446898`*^9, 
   3.7912072655672913`*^9}, 3.791209107102446*^9, {3.79121076858729*^9, 
   3.791210796791039*^9}, 3.7912113769002934`*^9, 3.791211591494123*^9, 
   3.791239596268546*^9, 3.7912400729279413`*^9, 3.7912896483323193`*^9, 
   3.791289781678241*^9, 3.791298120422468*^9, {3.791298163287218*^9, 
   3.791298203590843*^9}, 3.791299139540887*^9, 3.791299360286097*^9, 
   3.791299405740614*^9, 3.791299642205768*^9, 3.791299682393319*^9, 
   3.791299789706024*^9, 3.791303771244628*^9, 3.791304458798271*^9, {
   3.791305155846483*^9, 3.791305176923894*^9}, 3.7913060618187513`*^9, 
   3.791320526865666*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"6a8e7abd-ad51-49d0-bbd1-6ecaf7b49513"],

Cell[BoxData[
 FormBox["5.3012498227300527006`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158117033699*^9, 3.791158172156962*^9, 3.79115821013908*^9, {
   3.79120611132036*^9, 3.79120612361465*^9}, {3.7912072359446898`*^9, 
   3.7912072655672913`*^9}, 3.791209107102446*^9, {3.79121076858729*^9, 
   3.791210796791039*^9}, 3.7912113769002934`*^9, 3.791211591494123*^9, 
   3.791239596268546*^9, 3.7912400729279413`*^9, 3.7912896483323193`*^9, 
   3.791289781678241*^9, 3.791298120422468*^9, {3.791298163287218*^9, 
   3.791298203590843*^9}, 3.791299139540887*^9, 3.791299360286097*^9, 
   3.791299405740614*^9, 3.791299642205768*^9, 3.791299682393319*^9, 
   3.791299789706024*^9, 3.791303771244628*^9, 3.791304458798271*^9, {
   3.791305155846483*^9, 3.791305176923894*^9}, 3.7913060618187513`*^9, 
   3.791320526867334*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"318e229d-ff58-4c4b-8d27-5b1e0166c5bc"],

Cell[BoxData[
 FormBox["5.3028691851287666788`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158117033699*^9, 3.791158172156962*^9, 3.79115821013908*^9, {
   3.79120611132036*^9, 3.79120612361465*^9}, {3.7912072359446898`*^9, 
   3.7912072655672913`*^9}, 3.791209107102446*^9, {3.79121076858729*^9, 
   3.791210796791039*^9}, 3.7912113769002934`*^9, 3.791211591494123*^9, 
   3.791239596268546*^9, 3.7912400729279413`*^9, 3.7912896483323193`*^9, 
   3.791289781678241*^9, 3.791298120422468*^9, {3.791298163287218*^9, 
   3.791298203590843*^9}, 3.791299139540887*^9, 3.791299360286097*^9, 
   3.791299405740614*^9, 3.791299642205768*^9, 3.791299682393319*^9, 
   3.791299789706024*^9, 3.791303771244628*^9, 3.791304458798271*^9, {
   3.791305155846483*^9, 3.791305176923894*^9}, 3.7913060618187513`*^9, 
   3.791320526869039*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"1753f51a-e6f5-4c2a-a3db-08de82f1d4e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "=", "0.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"xsectiontotal\[Nu]\[Mu]", "[", 
    RowBox[{"\[Omega]", ",", "1"}], "]"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"xsectiontotalanti\[Nu]\[Mu]", "[", 
    RowBox[{"\[Omega]", ",", "1"}], "]"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"xsectiontotal\[Nu]e", "[", 
    RowBox[{"\[Omega]", ",", "1"}], "]"}], ",", "5"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"xsectiontotalanti\[Nu]e", "[", 
    RowBox[{"\[Omega]", ",", "1"}], "]"}], ",", "5"}], "]"}]}], "Input",
 CellChangeTimes->{{3.791157924731289*^9, 3.791157957585156*^9}, {
  3.791298099554696*^9, 3.791298133854409*^9}, {3.791320455936698*^9, 
  3.79132047171417*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"6dc931b0-daf2-441c-8dea-b2e7fcee8e9a"],

Cell[BoxData[
 FormBox["0.4720675055874989603`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158117781639*^9, 3.7911581722762337`*^9, 3.791158210287459*^9, {
   3.791206111488037*^9, 3.791206123689773*^9}, {3.791207236139531*^9, 
   3.7912072659240723`*^9}, 3.7912091072068167`*^9, {3.791210768747257*^9, 
   3.791210796885552*^9}, 3.791211376996067*^9, 3.791211591597969*^9, 
   3.791239596723299*^9, 3.791289648415245*^9, 3.791289781754869*^9, {
   3.791298120686755*^9, 3.79129813423626*^9}, {3.791298185506124*^9, 
   3.791298203741086*^9}, 3.791299139724052*^9, 3.791299360399232*^9, 
   3.791299405837599*^9, 3.791299642321292*^9, 3.791299682589645*^9, 
   3.79129978983177*^9, 3.791303771335897*^9, 3.791304458954565*^9, {
   3.791305156008801*^9, 3.7913051771814947`*^9}, 3.791306062100274*^9, 
   3.791320526928932*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"7c11f675-ccc5-423c-8379-78717ecd2ee1"],

Cell[BoxData[
 FormBox["0.4050061300943510869`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158117781639*^9, 3.7911581722762337`*^9, 3.791158210287459*^9, {
   3.791206111488037*^9, 3.791206123689773*^9}, {3.791207236139531*^9, 
   3.7912072659240723`*^9}, 3.7912091072068167`*^9, {3.791210768747257*^9, 
   3.791210796885552*^9}, 3.791211376996067*^9, 3.791211591597969*^9, 
   3.791239596723299*^9, 3.791289648415245*^9, 3.791289781754869*^9, {
   3.791298120686755*^9, 3.79129813423626*^9}, {3.791298185506124*^9, 
   3.791298203741086*^9}, 3.791299139724052*^9, 3.791299360399232*^9, 
   3.791299405837599*^9, 3.791299642321292*^9, 3.791299682589645*^9, 
   3.79129978983177*^9, 3.791303771335897*^9, 3.791304458954565*^9, {
   3.791305156008801*^9, 3.7913051771814947`*^9}, 3.791306062100274*^9, 
   3.791320526930882*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"cd8ff49a-875e-48a2-998d-e61e47e83030"],

Cell[BoxData[
 FormBox["2.7680829161496720668`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158117781639*^9, 3.7911581722762337`*^9, 3.791158210287459*^9, {
   3.791206111488037*^9, 3.791206123689773*^9}, {3.791207236139531*^9, 
   3.7912072659240723`*^9}, 3.7912091072068167`*^9, {3.791210768747257*^9, 
   3.791210796885552*^9}, 3.791211376996067*^9, 3.791211591597969*^9, 
   3.791239596723299*^9, 3.791289648415245*^9, 3.791289781754869*^9, {
   3.791298120686755*^9, 3.79129813423626*^9}, {3.791298185506124*^9, 
   3.791298203741086*^9}, 3.791299139724052*^9, 3.791299360399232*^9, 
   3.791299405837599*^9, 3.791299642321292*^9, 3.791299682589645*^9, 
   3.79129978983177*^9, 3.791303771335897*^9, 3.791304458954565*^9, {
   3.791305156008801*^9, 3.7913051771814947`*^9}, 3.791306062100274*^9, 
   3.791320526932735*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"b52e8128-fcf2-44f4-9b32-aeb7f74a3107"],

Cell[BoxData[
 FormBox["1.1662248047577292743`5.", TraditionalForm]], "Output",
 CellChangeTimes->{
  3.791158117781639*^9, 3.7911581722762337`*^9, 3.791158210287459*^9, {
   3.791206111488037*^9, 3.791206123689773*^9}, {3.791207236139531*^9, 
   3.7912072659240723`*^9}, 3.7912091072068167`*^9, {3.791210768747257*^9, 
   3.791210796885552*^9}, 3.791211376996067*^9, 3.791211591597969*^9, 
   3.791239596723299*^9, 3.791289648415245*^9, 3.791289781754869*^9, {
   3.791298120686755*^9, 3.79129813423626*^9}, {3.791298185506124*^9, 
   3.791298203741086*^9}, 3.791299139724052*^9, 3.791299360399232*^9, 
   3.791299405837599*^9, 3.791299642321292*^9, 3.791299682589645*^9, 
   3.79129978983177*^9, 3.791303771335897*^9, 3.791304458954565*^9, {
   3.791305156008801*^9, 3.7913051771814947`*^9}, 3.791306062100274*^9, 
   3.791320526990469*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"7eedf0e6-99cf-4334-91d6-8b2412f4a6cd"]
}, Open  ]]
},
WindowSize->{1277, 688},
WindowMargins->{{0, Automatic}, {17, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 2470, 57, 256, "Text",ExpressionUUID->"756865e1-f103-482e-8f0e-4cc4587eb6f6"],
Cell[2873, 72, 211, 4, 46, "Text",ExpressionUUID->"bfe57d8c-0f4c-4ab8-b294-c5a1da79b153"],
Cell[3087, 78, 964, 22, 30, "Input",ExpressionUUID->"9e01b2a9-b360-43fc-9318-47cb6e2baf0b"],
Cell[4054, 102, 314, 5, 46, "Text",ExpressionUUID->"425123bf-6aef-44a0-b1d7-6cb1938f6f4b"],
Cell[4371, 109, 2552, 51, 218, "Input",ExpressionUUID->"da8c5c1c-7a74-46c7-8b09-d35866914d24"],
Cell[6926, 162, 409, 7, 46, "Text",ExpressionUUID->"4a6d775b-9717-49e4-a00e-99f9571b8ce8"],
Cell[7338, 171, 1588, 51, 258, "Input",ExpressionUUID->"1d78b13b-cc5b-4501-9482-c6db68f30eec"],
Cell[8929, 224, 432, 7, 46, "Text",ExpressionUUID->"4265e559-a519-4c33-a5c2-868566c8ed7e"],
Cell[9364, 233, 334, 7, 52, "Input",ExpressionUUID->"2a706008-d544-4eaa-9ed4-63b3ddb13008"],
Cell[9701, 242, 358, 6, 46, "Text",ExpressionUUID->"9ee97670-d2c2-476a-bf8d-51a45b3e3906"],
Cell[10062, 250, 792, 21, 115, "Input",ExpressionUUID->"e64e6c12-1260-4c8b-89ae-e44a7a5efcf9"],
Cell[10857, 273, 413, 7, 46, "Text",ExpressionUUID->"7b5574f6-fb5b-4f80-af5f-353fcaa96d45"],
Cell[11273, 282, 2433, 67, 228, "Input",ExpressionUUID->"f5bd46da-c90b-4fe1-8c88-e5092802c23b"],
Cell[13709, 351, 259, 5, 46, "Text",ExpressionUUID->"693baa70-d3f7-4e3b-aed7-8c4aa4233503"],
Cell[13971, 358, 4200, 103, 150, "Input",ExpressionUUID->"094efc8d-2e89-493d-8111-c63b44c4f5d4"],
Cell[18174, 463, 272, 5, 46, "Text",ExpressionUUID->"82ff0657-b848-4bfa-b689-10e51759c2a7"],
Cell[18449, 470, 4085, 127, 200, "Input",ExpressionUUID->"21b155f0-8499-483b-aeaf-4188b6751f29"],
Cell[22537, 599, 259, 5, 46, "Text",ExpressionUUID->"ce5ad40a-3128-4aea-b790-0f7533258fc5"],
Cell[22799, 606, 2023, 56, 53, "Input",ExpressionUUID->"d3dce065-5d40-497e-980f-8b44e9995ba1"],
Cell[24825, 664, 361, 6, 46, "Text",ExpressionUUID->"80670253-1535-43b5-8722-66daeee1b619"],
Cell[25189, 672, 4755, 128, 212, "Input",ExpressionUUID->"8942f4d7-78b0-4624-ab88-106e022c2958"],
Cell[29947, 802, 277, 5, 46, "Text",ExpressionUUID->"fc54bb13-a35d-4eec-80d0-59bf98a6057f"],
Cell[30227, 809, 15600, 420, 562, "Input",ExpressionUUID->"cebcbb53-8018-4321-9d0c-adb1454e8d61"],
Cell[45830, 1231, 12844, 354, 470, "Input",ExpressionUUID->"3d7d7be2-620c-46ef-bd7e-bee0a86ad065"],
Cell[58677, 1587, 7085, 199, 285, "Input",ExpressionUUID->"cdd1683d-e1b6-49ac-8615-68d9f9951405"],
Cell[65765, 1788, 370, 6, 46, "Text",ExpressionUUID->"8dc0660e-88b6-4206-9f9e-a77fe4512d05"],
Cell[66138, 1796, 2022, 47, 90, "Input",ExpressionUUID->"c43d55e0-6009-40f9-bb32-cb59732f35cd"],
Cell[68163, 1845, 350, 6, 46, "Text",ExpressionUUID->"f3f2f5ea-3559-4675-8652-228ad7514716"],
Cell[68516, 1853, 2450, 67, 92, "Input",ExpressionUUID->"6c929267-6181-4311-9600-7dc7874fbbf4"],
Cell[70969, 1922, 9788, 255, 217, "Input",ExpressionUUID->"5ccff624-f9cd-4c1e-9ced-b745966934f7"],
Cell[80760, 2179, 10066, 260, 222, "Input",ExpressionUUID->"c06864aa-8839-41b7-a96e-d798986de8f8"],
Cell[90829, 2441, 3758, 104, 164, "Input",ExpressionUUID->"5ffefbfd-e5c1-441f-b99a-39cc7c4c8412"],
Cell[94590, 2547, 353, 6, 46, "Text",ExpressionUUID->"bbcfe7cb-b56a-4ca8-9edb-9b3e5785fb80"],
Cell[94946, 2555, 5747, 161, 227, "Input",ExpressionUUID->"e7e1b543-1d2b-4a8d-9183-03a28a5e5042"],
Cell[100696, 2718, 14116, 415, 722, "Input",ExpressionUUID->"042af841-9380-48c8-a8f7-a76c273316e2"],
Cell[114815, 3135, 316, 5, 46, "Text",ExpressionUUID->"2b933e99-d04e-4362-8e4f-3e8a4cc9748c"],
Cell[115134, 3142, 15249, 494, 608, "Input",ExpressionUUID->"068f24b1-2135-4cf4-a0f0-4de9f04262b1"],
Cell[130386, 3638, 591, 16, 49, "Text",ExpressionUUID->"f677dea6-d923-4f5a-981e-ae0ff067a162"],
Cell[130980, 3656, 8377, 197, 291, "Input",ExpressionUUID->"60a5d47e-4fa4-4d01-ac5d-10d46e7569d7"],
Cell[139360, 3855, 23916, 537, 878, "Input",ExpressionUUID->"d4fa1f8d-c495-4fba-91f6-d3aed0a3c9c0"],
Cell[163279, 4394, 745, 20, 49, "Text",ExpressionUUID->"fd276d9a-a83b-4a20-a561-e1bd0ea48cc5"],
Cell[164027, 4416, 7844, 191, 291, "Input",ExpressionUUID->"5bda5fad-2658-4e68-9a82-e4cb4bd8ca81"],
Cell[171874, 4609, 20755, 494, 878, "Input",ExpressionUUID->"867feb47-72e4-4ce0-9ec8-12485027bd9e"],
Cell[192632, 5105, 632, 17, 46, "Text",ExpressionUUID->"9b6392a3-cb98-4f64-976e-11394c7155f0"],
Cell[193267, 5124, 7836, 191, 291, "Input",ExpressionUUID->"e9068dce-393d-479e-983b-0d9428e2e306"],
Cell[201106, 5317, 20877, 495, 878, "Input",ExpressionUUID->"c48541b5-f483-4c40-9c64-aac02ee07adb"],
Cell[221986, 5814, 790, 20, 46, "Text",ExpressionUUID->"7455bb81-5010-420f-9c68-934cb9fa49c4"],
Cell[222779, 5836, 7900, 192, 291, "Input",ExpressionUUID->"8ae56d38-ecb7-4191-b1d6-5b2ef440439c"],
Cell[230682, 6030, 21192, 499, 878, "Input",ExpressionUUID->"37af4b5f-af0c-46ae-a1e4-d72c8bcc231c"],
Cell[CellGroupData[{
Cell[251899, 6533, 1532, 42, 204, "Input",ExpressionUUID->"0d0cf6bd-6eea-414e-81b0-3d2a23d81f73"],
Cell[253434, 6577, 996, 15, 30, "Output",ExpressionUUID->"0b2cab61-9c1c-43bc-9aa2-5de5f351ae10"],
Cell[254433, 6594, 996, 15, 30, "Output",ExpressionUUID->"6c47ac8c-5380-4929-9555-d1ca7d0f7dc0"],
Cell[255432, 6611, 993, 15, 30, "Output",ExpressionUUID->"628156b1-40d4-470b-a02a-e5b15d37303b"],
Cell[256428, 6628, 996, 15, 30, "Output",ExpressionUUID->"ce0170ef-defb-49c1-84fa-f9fb47216bdb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257461, 6648, 2171, 56, 241, "Input",ExpressionUUID->"60e956f6-44d8-4bba-9e27-55d007229e33"],
Cell[259635, 6706, 923, 14, 30, "Output",ExpressionUUID->"3bfbe52b-896b-4418-8e12-e87172df9188"],
Cell[260561, 6722, 923, 14, 30, "Output",ExpressionUUID->"2fe4f731-6668-41d3-8391-af950ff73e34"],
Cell[261487, 6738, 921, 14, 30, "Output",ExpressionUUID->"ffbb51d3-c0ef-488d-a071-2f4f67489b7e"],
Cell[262411, 6754, 921, 14, 30, "Output",ExpressionUUID->"465b9cc3-daa3-450d-95e6-a9aa7a4b2519"],
Cell[263335, 6770, 921, 14, 30, "Output",ExpressionUUID->"83f52871-bd4c-407d-a8bc-a2b06cf8e0f9"],
Cell[264259, 6786, 921, 14, 30, "Output",ExpressionUUID->"6a8e7abd-ad51-49d0-bbd1-6ecaf7b49513"],
Cell[265183, 6802, 921, 14, 30, "Output",ExpressionUUID->"318e229d-ff58-4c4b-8d27-5b1e0166c5bc"],
Cell[266107, 6818, 925, 15, 30, "Output",ExpressionUUID->"1753f51a-e6f5-4c2a-a3db-08de82f1d4e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267069, 6838, 977, 26, 115, "Input",ExpressionUUID->"6dc931b0-daf2-441c-8dea-b2e7fcee8e9a"],
Cell[268049, 6866, 925, 15, 30, "Output",ExpressionUUID->"7c11f675-ccc5-423c-8379-78717ecd2ee1"],
Cell[268977, 6883, 925, 15, 30, "Output",ExpressionUUID->"cd8ff49a-875e-48a2-998d-e61e47e83030"],
Cell[269905, 6900, 925, 15, 30, "Output",ExpressionUUID->"b52e8128-fcf2-44f4-9b32-aeb7f74a3107"],
Cell[270833, 6917, 925, 15, 30, "Output",ExpressionUUID->"7eedf0e6-99cf-4334-91d6-8b2412f4a6cd"]
}, Open  ]]
}
]
*)


